A secular theory of coplanar, non-resonant planetary system

We present the secular theory of coplanar $N$-planet system, in the absence of mean motion resonances between the planets. This theory relies on the averaging of a perturbation to the two-body problem over the mean longitudes. We expand the perturbing Hamiltonian in Taylor series with respect to the ratios of semi-major axes which are considered as small parameters, without direct restrictions on the eccentricities. Next, we average out the resulting series term by term. This is possible thanks to a particular but in fact quite elementary choice of the integration variables. It makes it possible to avoid Fourier expansions of the perturbing Hamiltonian. We derive high order expansions of the averaged secular Hamiltonian (here, up to the order of 24) with respect to the semi-major axes ratio. The resulting secular theory is a generalization of the octupole theory. The analytical results are compared with the results of numerical (i.e., practically exact) averaging. We estimate the convergence radius of the derived expansions, and we propose a further improvement of the algorithm. As a particular application of the method, we consider the secular dynamics of three-planet coplanar system. We focus on stationary solutions in the HD 37124 planetary system.

==> expansion.m <==
(*****************************************************************************

Taylor expansion of the 24-th order of the secular Hamiltonian for two-planet
coplanar problem, with respect to canonical Poincar\'e elements.

For details, see Sect.~2 in the manuscript by Migaszewski, C. & Gozdziewski, K.
"The secular theory of a coplanar, non-resonant triple planet system"
as submitted to MNRAS, 2008.

e1 is for the eccentricity of the inner planet
e2 is for the  eccentricity of the outer planet
Dv means the difference of the longitudes of periastron
   Dv_{1,2} = \varpi_2 - \varpi_1

a1 is the semi-major axis of the inner planet
a2 is the semi-major axis of the outer planet

Primary parameter of the expansion: x = a1 / (a2 (1 - e2^2))

Rn are for the n-th order terms; see formulae Sect.2 in the paper for details.

This file can be loaded to MATHEMATICA with the following command

<<expansion.m

******************************************************************************)

x = a1 / (a2 (1 - e2^2))

R0 = 1

R1 = 0

R2 = 1/8 (2 + 3*e1^2)

R3 = -15/64 (e1*(4 + 3*e1^2)*e2*Cos[Dv])

R4 = 9/1024 ((8 + 40*e1^2 + 15*e1^4)*(2 + 3*e2^2) +
     70*e1^2*(2 + e1^2)*e2^2*Cos[2*Dv])
     
R5 = 105/4096 (e2*(-2*e1*(8 + 5*e1^2*(4 + e1^2))*(4 + 3*e2^2)*Cos[Dv] -
   7*e1^3*(8 + 3*e1^2)*e2^2*Cos[3*Dv]))
   
R6 = 5/65536 (10*(16 + 168*e1^2 + 210*e1^4 + 35*e1^6)*(8 + 40*e2^2 + 15*e2^4) +
   630*e1^2*(48 + 80*e1^2 + 15*e1^4)*e2^2*(2 + e2^2)*Cos[2*Dv] +
   2079*e1^4*(10 + 3*e1^2)*e2^4*Cos[4*Dv])
   
R7 = 189/2097152 (e2*(-50*e1*(64 + 7*e1^2*(48 + 5*e1^2*(8 + e1^2)))*
    (8 + 5*e2^2*(4 + e2^2))*Cos[Dv] - 825*e1^3*(16 + 20*e1^2 + 3*e1^4)*e2^2*
    (8 + 3*e2^2)*Cos[3*Dv] - 4719*e1^5*(4 + e1^2)*e2^4*Cos[5*Dv]))
    
R8 = 35/33554432 ((71680 + 1290240*e1^2 + 3386880*e1^4 + 1881600*e1^6 + 
   176400*e1^8 + 752640*e2^2 + 13547520*e1^2*e2^2 + 35562240*e1^4*e2^2 + 
   19756800*e1^6*e2^2 + 1852200*e1^8*e2^2 + 940800*e2^4 + 
   16934400*e1^2*e2^4 + 44452800*e1^4*e2^4 + 24696000*e1^6*e2^4 + 
   2315250*e1^8*e2^4 + 156800*e2^6 + 2822400*e1^2*e2^6 + 7408800*e1^4*e2^6 + 
   4116000*e1^6*e2^6 + 385875*e1^8*e2^6 + 
   6930*e1^2*(32 + 112*e1^2 + 70*e1^4 + 7*e1^6)*e2^2*(48 + 80*e2^2 + 15*e2^4)*
    Cos[2*Dv] + 198198*e1^4*(8 + 8*e1^2 + e1^4)*e2^4*(10 + 3*e2^2)*
    Cos[4*Dv] + 1717716*e1^6*e2^6*Cos[6*Dv] + 368082*e1^8*e2^6*Cos[6*Dv]))
    
R9 = (-33*e1*e2*Cos[Dv])/(134217728) (12042240 + 108380160*e1^2 + 189665280*e1^4 + 
   79027200*e1^6 + 5927040*e1^8 + 63221760*e2^2 + 425492480*e1^2*e2^2 + 
   619046400*e1^4*e2^2 + 226544640*e1^6*e2^2 + 15421280*e1^8*e2^2 + 
   52684800*e2^4 + 294784000*e1^2*e2^4 + 463852032*e1^4*e2^4 + 
   197756160*e1^6*e2^4 + 15680560*e1^8*e2^4 + 6585600*e2^6 + 
   32363520*e1^2*e2^6 + 59326848*e1^4*e2^6 + 22179840*e1^6*e2^6 + 
   1218615*e1^8*e2^6 + 286*e1^2*e2^2*(62720*(16 + 20*e2^2 + 3*e2^4) + 
     9408*e1^2*(280 + 272*e2^2 + 33*e2^4) + 
     240*e1^4*(5488 + 4312*e2^2 + 613*e2^4) + 
     5*e1^6*(21952 + 14336*e2^2 + 2829*e2^4))*Cos[2*Dv] + 
   11154*e1^4*e2^4*(4704*(4 + e2^2) + 320*e1^2*(49 + 8*e2^2) + 
     15*e1^4*(112 + 11*e2^2))*Cos[4*Dv] + 15169440*e1^6*e2^6*Cos[6*Dv] + 
   2844270*e1^8*e2^6*Cos[6*Dv])
   
R10 = 27/4294967296 (9633792 + 264929280*e1^2 + 1192181760*e1^4 + 1390878720*e1^6 + 
   434649600*e1^8 + 26078976*e1^10 + 173408256*e2^2 + 4768727040*e1^2*e2^2 + 
   21459271680*e1^4*e2^2 + 25035816960*e1^6*e2^2 + 7823692800*e1^8*e2^2 + 
   469421568*e1^10*e2^2 + 455196672*e2^4 + 12517908480*e1^2*e2^4 + 
   56330588160*e1^4*e2^4 + 65719019520*e1^6*e2^4 + 20537193600*e1^8*e2^4 + 
   1232231616*e1^10*e2^4 + 252887040*e2^6 + 6954393600*e1^2*e2^6 + 
   31294771200*e1^4*e2^6 + 36510566400*e1^6*e2^6 + 11409552000*e1^8*e2^6 + 
   684573120*e1^10*e2^6 + 23708160*e2^8 + 651974400*e1^2*e2^8 + 
   2933884800*e1^4*e2^8 + 3422865600*e1^6*e2^8 + 1069645500*e1^8*e2^8 + 
   64178730*e1^10*e2^8 + 840840*e1^2*(128 + 768*e1^2 + 1008*e1^4 + 336*e1^6 + 
     21*e1^8)*e2^2*(32 + 112*e2^2 + 70*e2^4 + 7*e2^6)*Cos[2*Dv] + 
   21861840*e1^4*(80 + 168*e1^2 + 70*e1^4 + 5*e1^6)*e2^4*(8 + 8*e2^2 + e2^4)*
    Cos[4*Dv] + 5946420480*e1^6*e2^6*Cos[6*Dv] + 
   4247443200*e1^8*e2^6*Cos[6*Dv] + 398197800*e1^10*e2^6*Cos[6*Dv] + 
   1274232960*e1^6*e2^8*Cos[6*Dv] + 910166400*e1^8*e2^8*Cos[6*Dv] + 
   85328100*e1^10*e2^8*Cos[6*Dv] + 306233070*e1^8*e2^8*Cos[8*Dv] + 
   51038845*e1^10*e2^8*Cos[8*Dv])


R11 = (-715*e1*e2*Cos[Dv]*(173408256 + 2384363520*e1^2 + 7153090560*e1^4 + 
   6258954240*e1^6 + 1564738560*e1^8 + 78236928*e1^10 + 1560674304*e2^2 + 
   16762798080*e1^2*e2^2 + 43243683840*e1^4*e2^2 + 34139750400*e1^6*e2^2 + 
   7918525440*e1^8*e2^2 + 373911552*e1^10*e2^2 + 2731180032*e2^4 + 
   25225482240*e1^2*e2^4 + 66166087680*e1^4*e2^4 + 56046090240*e1^6*e2^4 + 
   14077566720*e1^8*e2^4 + 716261616*e1^10*e2^4 + 1137991680*e2^6 + 
   9483264000*e1^2*e2^6 + 26688614400*e1^4*e2^6 + 22580674560*e1^6*e2^6 + 
   5314442400*e1^8*e2^6 + 243908640*e1^10*e2^6 + 85349376*e2^8 + 
   659877120*e1^2*e2^8 + 2011080960*e1^4*e2^8 + 1594332720*e1^6*e2^8 + 
   403010200*e1^8*e2^8 + 23865234*e1^10*e2^8 + 
   104*e1^2*e2^2*(1411200*(64 + 168*e2^2 + 84*e2^4 + 7*e2^6) + 
     483840*e1^2*(840 + 1848*e2^2 + 805*e2^4 + 60*e2^6) + 
     1620*e1^4*(263424 + 504896*e2^2 + 219536*e2^4 + 17643*e2^6) + 
     3*e1^8*(2116800 + 3307500*e2^2 + 1727700*e2^4 + 93859*e2^6) + 
     40*e1^6*(2963520 + 5080320*e2^2 + 2381805*e2^4 + 176507*e2^6))*
    Cos[2*Dv] + 3536*e1^4*e2^4*(30240*(168 + 140*e2^2 + 15*e2^4) + 
     810*e1^2*(10976 + 7424*e2^2 + 657*e2^4) + 
     3*e1^6*(66150 + 30900*e2^2 + 4049*e2^4) + 
     20*e1^4*(158760 + 88695*e2^2 + 8684*e2^4))*Cos[4*Dv] + 
   4933992960*e1^6*e2^6*Cos[6*Dv] + 3083745600*e1^8*e2^6*Cos[6*Dv] + 
   256978800*e1^10*e2^6*Cos[6*Dv] + 925123680*e1^6*e2^8*Cos[6*Dv] + 
   388323520*e1^8*e2^8*Cos[6*Dv] + 19701708*e1^10*e2^8*Cos[6*Dv] + 
   189878780*e1^8*e2^8*Cos[8*Dv] + 28481817*e1^10*e2^8*Cos[8*Dv]))/34359738368




R12 =  (231*(121110528 + 4723310592*e1^2 + 32472760320*e1^4 + 64945520640*e1^6 + 
   42620497920*e1^8 + 8524099584*e1^10 + 355170816*e1^12 + 3330539520*e2^2 + 
   129891041280*e1^2*e2^2 + 893000908800*e1^4*e2^2 + 
   1786001817600*e1^6*e2^2 + 1172063692800*e1^8*e2^2 + 
   234412738560*e1^10*e2^2 + 9767197440*e1^12*e2^2 + 14987427840*e2^4 + 
   584509685760*e1^2*e2^4 + 4018504089600*e1^4*e2^4 + 
   8037008179200*e1^6*e2^4 + 5274286617600*e1^8*e2^4 + 
   1054857323520*e1^10*e2^4 + 43952388480*e1^12*e2^4 + 17485332480*e2^6 + 
   681927966720*e1^2*e2^6 + 4688254771200*e1^4*e2^6 + 
   9376509542400*e1^6*e2^6 + 6153334387200*e1^8*e2^6 + 
   1230666877440*e1^10*e2^6 + 51277786560*e1^12*e2^6 + 5464166400*e2^8 + 
   213102489600*e1^2*e2^8 + 1465079616000*e1^4*e2^8 + 
   2930159232000*e1^6*e2^8 + 1922916996000*e1^8*e2^8 + 
   384583399200*e1^10*e2^8 + 16024308300*e1^12*e2^8 + 327849984*e2^10 + 
   12786149376*e1^2*e2^10 + 87904776960*e1^4*e2^10 + 
   175809553920*e1^6*e2^10 + 115375019760*e1^8*e2^10 + 
   23075003952*e1^10*e2^10 + 961458498*e1^12*e2^10 + 
   900900*e1^2*(768 + 7040*e1^2 + 15840*e1^4 + 11088*e1^6 + 2310*e1^8 + 
     99*e1^10)*e2^2*(128 + 768*e2^2 + 1008*e2^4 + 336*e2^6 + 21*e2^8)*
    Cos[2*Dv] + 7657650*e1^4*(1280 + 4608*e1^2 + 4032*e1^4 + 960*e1^6 + 
     45*e1^8)*e2^4*(80 + 168*e2^2 + 70*e2^4 + 5*e2^6)*Cos[4*Dv] + 
   844261017600*e1^6*e2^6*Cos[6*Dv] + 1266391526400*e1^8*e2^6*Cos[6*Dv] + 
   395747352000*e1^10*e2^6*Cos[6*Dv] + 21985964000*e1^12*e2^6*Cos[6*Dv] + 
   603043584000*e1^6*e2^8*Cos[6*Dv] + 904565376000*e1^8*e2^8*Cos[6*Dv] + 
   282676680000*e1^10*e2^8*Cos[6*Dv] + 15704260000*e1^12*e2^8*Cos[6*Dv] + 
   56535336000*e1^6*e2^10*Cos[6*Dv] + 84803004000*e1^8*e2^10*Cos[6*Dv] + 
   26500938750*e1^10*e2^10*Cos[6*Dv] + 1472274375*e1^12*e2^10*Cos[6*Dv] + 
   161125707600*e1^8*e2^8*Cos[8*Dv] + 89514282000*e1^10*e2^8*Cos[8*Dv] + 
   6713571150*e1^12*e2^8*Cos[8*Dv] + 26854284600*e1^8*e2^10*Cos[8*Dv] + 
   14919047000*e1^10*e2^10*Cos[8*Dv] + 1118928525*e1^12*e2^10*Cos[8*Dv] + 
   4803933134*e1^10*e2^10*Cos[10*Dv] + 655081791*e1^12*e2^10*Cos[10*Dv]))/
 549755813888




R13 =  (-585*e1*e2*Cos[Dv]*(15986589696 + 311738499072*e1^2 + 1428801454080*e1^4 + 
   2143202181120*e1^6 + 1125181145088*e1^8 + 187530190848*e1^10 + 
   6697506816*e1^12 + 219815608320*e2^2 + 3437116784640*e1^2*e2^2 + 
   13807167897600*e1^4*e2^2 + 18959096217600*e1^6*e2^2 + 
   9340446044160*e1^8*e2^2 + 1483755356160*e1^10*e2^2 + 
   51036289920*e1^12*e2^2 + 659446824960*e2^4 + 9037418987520*e1^2*e2^4 + 
   36092224143360*e1^4*e2^4 + 51399383777280*e1^6*e2^4 + 
   26540392919040*e1^8*e2^4 + 4416432007680*e1^10*e2^4 + 
   158499855360*e1^12*e2^4 + 577015971840*e2^6 + 7238927646720*e1^2*e2^6 + 
   29982973870080*e1^4*e2^6 + 43372188794880*e1^6*e2^6 + 
   22091732087040*e1^8*e2^6 + 3560340241920*e1^10*e2^6 + 
   122542062720*e1^12*e2^6 + 144253992960*e2^8 + 1698262917120*e1^2*e2^8 + 
   7372331366400*e1^4*e2^8 + 10519872422400*e1^6*e2^8 + 
   5344832366720*e1^8*e2^8 + 892246062400*e1^10*e2^8 + 
   32984490000*e1^12*e2^8 + 7212699648*e2^10 + 80932110336*e1^2*e2^10 + 
   368036000640*e1^4*e2^10 + 508620034560*e1^6*e2^10 + 
   267673818720*e1^8*e2^10 + 42897395072*e1^10*e2^10 + 
   1239113134*e1^12*e2^10 + 68*e1^2*e2^2*
    (39029760*(640 + 2880*e2^2 + 3024*e2^4 + 840*e2^6 + 45*e2^8) + 
     2439360*e1^2*(70400 + 275456*e2^2 + 260288*e2^4 + 66560*e2^6 + 
       3335*e2^8) + 232320*e1^4*(1330560 + 4685184*e2^2 + 4302384*e2^4 + 
       1116510*e2^6 + 58025*e2^8) + 27104*e1^6*(6652800 + 21565440*e2^2 + 
       20097180*e2^4 + 5217560*e2^6 + 260409*e2^8) + 
     7*e1^10*(172497600 + 494841600*e2^2 + 500823840*e2^4 + 115336320*e2^6 + 
       7489973*e2^8) + 56*e1^8*(574992000 + 1743271200*e2^2 + 
       1685046000*e2^4 + 420126520*e2^6 + 21907013*e2^8))*Cos[2*Dv] + 
   10982*e1^4*e2^4*(4878720*(128 + 224*e2^2 + 80*e2^4 + 5*e2^6) + 
     929280*e1^2*(2016 + 3072*e2^2 + 975*e2^4 + 55*e2^6) + 
     108416*e1^4*(12960 + 17550*e2^2 + 5440*e2^4 + 321*e2^6) + 
     1792*e1^6*(163350 + 199650*e2^2 + 64735*e2^4 + 3584*e2^6) + 
     7*e1^8*(1742400 + 1945680*e2^2 + 687720*e2^4 + 28723*e2^6))*Cos[4*Dv] + 
   4653640949760*e1^6*e2^6*Cos[6*Dv] + 6107903746560*e1^8*e2^6*Cos[6*Dv] + 
   1696639929600*e1^10*e2^6*Cos[6*Dv] + 84831996480*e1^12*e2^6*Cos[6*Dv] + 
   2908525593600*e1^6*e2^8*Cos[6*Dv] + 3167061201920*e1^8*e2^8*Cos[6*Dv] + 
   735210636160*e1^10*e2^8*Cos[6*Dv] + 30847998720*e1^12*e2^8*Cos[6*Dv] + 
   242377132800*e1^6*e2^10*Cos[6*Dv] + 220563190848*e1^8*e2^10*Cos[6*Dv] + 
   55041476504*e1^10*e2^10*Cos[6*Dv] + 3024184723*e1^12*e2^10*Cos[6*Dv] + 
   650378639680*e1^8*e2^8*Cos[8*Dv] + 325189319840*e1^10*e2^8*Cos[8*Dv] + 
   22171999080*e1^12*e2^8*Cos[8*Dv] + 97556795952*e1^8*e2^10*Cos[8*Dv] + 
   33325186496*e1^10*e2^10*Cos[8*Dv] + 1394148427*e1^12*e2^10*Cos[8*Dv] + 
   15453211480*e1^10*e2^10*Cos[10*Dv] + 1931651435*e1^12*e2^10*Cos[10*Dv]))/
 2199023255552





R14 = (39*(79171682304 + 4156513320960*e1^2 + 40526004879360*e1^4 + 
   123829459353600*e1^6 + 139308141772800*e1^8 + 58509419544576*e1^10 + 
   8126308270080*e1^12 + 248764538880*e1^14 + 3087695609856*e2^2 + 
   162104019517440*e1^2*e2^2 + 1580514190295040*e1^4*e2^2 + 
   4829348914790400*e1^6*e2^2 + 5433017529139200*e1^8*e2^2 + 
   2281867362238464*e1^10*e2^2 + 316926022533120*e1^12*e2^2 + 
   9701817016320*e1^14*e2^2 + 21227907317760*e2^4 + 
   1114465134182400*e1^2*e2^4 + 10866035058278400*e1^4*e2^4 + 
   33201773789184000*e1^6*e2^4 + 37351995512832000*e1^8*e2^4 + 
   15687838115389440*e1^10*e2^4 + 2178866404915200*e1^12*e2^4 + 
   66699991987200*e1^14*e2^4 + 42455814635520*e2^6 + 
   2228930268364800*e1^2*e2^6 + 21732070116556800*e1^4*e2^6 + 
   66403547578368000*e1^6*e2^6 + 74703991025664000*e1^8*e2^6 + 
   31375676230778880*e1^10*e2^6 + 4357732809830400*e1^12*e2^6 + 
   133399983974400*e1^14*e2^6 + 27861628354560*e2^8 + 
   1462735488614400*e1^2*e2^8 + 14261671013990400*e1^4*e2^8 + 
   43577328098304000*e1^6*e2^8 + 49024494110592000*e1^8*e2^8 + 
   20590287526448640*e1^10*e2^8 + 2859762156451200*e1^12*e2^8 + 
   87543739483200*e1^14*e2^8 + 5572325670912*e2^10 + 
   292547097722880*e1^2*e2^10 + 2852334202798080*e1^4*e2^10 + 
   8715465619660800*e1^6*e2^10 + 9804898822118400*e1^8*e2^10 + 
   4118057505289728*e1^10*e2^10 + 571952431290240*e1^12*e2^10 + 
   17508747896640*e1^14*e2^10 + 232180236288*e2^12 + 
   12189462405120*e1^2*e2^12 + 118847258449920*e1^4*e2^12 + 
   363144400819200*e1^6*e2^12 + 408537450921600*e1^8*e2^12 + 
   171585729387072*e1^10*e2^12 + 23831351303760*e1^12*e2^12 + 
   729531162360*e1^14*e2^12 + 33693660*e1^2*(4096 + 53248*e1^2 + 
     183040*e1^4 + 219648*e1^6 + 96096*e1^8 + 13728*e1^10 + 429*e1^12)*e2^2*
    (768 + 7040*e2^2 + 15840*e2^4 + 11088*e2^6 + 2310*e2^8 + 99*e2^10)*
    Cos[2*Dv] + 2720763045*e1^4*(512 + 2816*e1^2 + 4224*e1^4 + 2112*e1^6 + 
     330*e1^8 + 11*e1^10)*e2^4*(1280 + 4608*e2^2 + 4032*e2^4 + 960*e2^6 + 
     45*e2^8)*Cos[4*Dv] + 3952492379996160*e1^6*e2^6*Cos[6*Dv] + 
   10163551834275840*e1^8*e2^6*Cos[6*Dv] + 6669830891243520*e1^10*e2^6*
    Cos[6*Dv] + 1235153868748800*e1^12*e2^6*Cos[6*Dv] + 
   46318270078080*e1^14*e2^6*Cos[6*Dv] + 5928738569994240*e1^6*e2^8*
    Cos[6*Dv] + 15245327751413760*e1^8*e2^8*Cos[6*Dv] + 
   10004746336865280*e1^10*e2^8*Cos[6*Dv] + 1852730803123200*e1^12*e2^8*
    Cos[6*Dv] + 69477405117120*e1^14*e2^8*Cos[6*Dv] + 
   1852730803123200*e1^6*e2^10*Cos[6*Dv] + 4764164922316800*e1^8*e2^10*
    Cos[6*Dv] + 3126483230270400*e1^10*e2^10*Cos[6*Dv] + 
   578978375976000*e1^12*e2^10*Cos[6*Dv] + 21711689099100*e1^14*e2^10*
    Cos[6*Dv] + 102929489062400*e1^6*e2^12*Cos[6*Dv] + 
   264675829017600*e1^8*e2^12*Cos[6*Dv] + 173693512792800*e1^10*e2^12*
    Cos[6*Dv] + 32165465332000*e1^12*e2^12*Cos[6*Dv] + 
   1206204949950*e1^14*e2^12*Cos[6*Dv] + 1826263220221440*e1^8*e2^8*
    Cos[8*Dv] + 2130640423591680*e1^10*e2^8*Cos[8*Dv] + 
   532660105897920*e1^12*e2^8*Cos[8*Dv] + 24211822995360*e1^14*e2^8*
    Cos[8*Dv] + 1014590677900800*e1^8*e2^10*Cos[8*Dv] + 
   1183689124217600*e1^10*e2^10*Cos[8*Dv] + 295922281054400*e1^12*e2^10*
    Cos[8*Dv] + 13451012775200*e1^14*e2^10*Cos[8*Dv] + 
   76094300842560*e1^8*e2^12*Cos[8*Dv] + 88776684316320*e1^10*e2^12*
    Cos[8*Dv] + 22194171079080*e1^12*e2^12*Cos[8*Dv] + 
   1008825958140*e1^14*e2^12*Cos[8*Dv] + 194463213264320*e1^10*e2^10*
    Cos[10*Dv] + 88392369665600*e1^12*e2^10*Cos[10*Dv] + 
   5524523104100*e1^14*e2^10*Cos[10*Dv] + 26517710899680*e1^10*e2^12*
    Cos[10*Dv] + 12053504954400*e1^12*e2^12*Cos[10*Dv] + 
   753344059650*e1^14*e2^12*Cos[10*Dv] + 3766720298250*e1^12*e2^12*
    Cos[12*Dv] + 434621572875*e1^14*e2^12*Cos[12*Dv]))/70368744177664




R15 = (-119*e1*e2*Cos[Dv]*(92630868295680 + 2431560292761600*e1^2 + 
   15805141902950400*e1^4 + 36220116860928000*e1^6 + 32598105174835200*e1^8 + 
   11409336811192320*e1^10 + 1358254382284800*e1^12 + 36381813811200*e1^14 + 
   1806301931765760*e2^2 + 38688825991495680*e1^2*e2^2 + 
   223115919863316480*e1^4*e2^2 + 472310323866501120*e1^6*e2^2 + 
   401681095987691520*e1^8*e2^2 + 134738834722652160*e1^10*e2^2 + 
   15518056317603840*e1^12*e2^2 + 404781365514240*e1^14*e2^2 + 
   8278883853926400*e2^4 + 157325328108748800*e1^2*e2^4 + 
   892915544407670784*e1^4*e2^4 + 1927773927480360960*e1^6*e2^4 + 
   1689550039641784320*e1^8*e2^4 + 584789894223575040*e1^10*e2^4 + 
   69366747843993600*e1^12*e2^4 + 1858372684286976*e1^14*e2^4 + 
   12418325780889600*e2^6 + 217989380246077440*e1^2*e2^6 + 
   1261815661623508992*e1^4*e2^6 + 2768534023333478400*e1^6*e2^6 + 
   2427713963306311680*e1^8*e2^6 + 831376584371773440*e1^10*e2^6 + 
   96942715355566080*e1^12*e2^6 + 2544621925367808*e1^14*e2^6 + 
   6519621034967040*e2^8 + 108144910458224640*e1^2*e2^8 + 
   645100924226863104*e1^4*e2^8 + 1416166478595348480*e1^6*e2^8 + 
   1236702512841635840*e1^8*e2^8 + 425592224893355520*e1^10*e2^8 + 
   50457391510606080*e1^12*e2^8 + 1360209918042976*e1^14*e2^8 + 
   1086603505827840*e2^10 + 17274209579827200*e1^2*e2^10 + 
   106325435313377280*e1^4*e2^10 + 230937940103270400*e1^6*e2^10 + 
   202662964234931200*e1^8*e2^10 + 69984166036162560*e1^10*e2^10 + 
   8136156052315200*e1^12*e2^10 + 207814788009920*e1^14*e2^10 + 
   38807268065280*e2^12 + 596848319907840*e1^2*e2^12 + 
   3783640791490560*e1^4*e2^12 + 8078559612963840*e1^6*e2^12 + 
   7208198787229440*e1^8*e2^12 + 2440846815694560*e1^10*e2^12 + 
   291392518082400*e1^12*e2^12 + 8954756793480*e1^14*e2^12 + 
   1292*e1^2*e2^2*(6596029440*(2048 + 14080*e2^2 + 25344*e2^4 + 14784*e2^6 + 
       2640*e2^8 + 99*e2^10) + 7915235328*e1^2*(16640 + 101632*e2^2 + 
       167616*e2^4 + 91392*e2^6 + 15465*e2^8 + 555*e2^10) + 
     1649007360*e1^4*(219648 + 1229184*e2^2 + 1959360*e2^4 + 1063692*e2^6 + 
       182060*e2^8 + 6661*e2^10) + 66626560*e1^6*(5436288 + 28435968*e2^2 + 
       45130932*e2^4 + 24573076*e2^6 + 4175765*e2^8 + 149826*e2^10) + 
     283920*e1^8*(478393344 + 2371267008*e2^2 + 3806656128*e2^4 + 
       2057816992*e2^6 + 348137480*e2^8 + 12752913*e2^10) + 
     3360*e1^10*(5053029696 + 23969499840*e2^2 + 39228707232*e2^4 + 
       20796647872*e2^6 + 3592070495*e2^8 + 127912515*e2^10) + 
     e1^12*(471616104960 + 2156736726144*e2^2 + 3611168713152*e2^4 + 
       1858273160744*e2^6 + 338948826580*e2^8 + 9732559695*e2^10))*
    Cos[2*Dv] + 6137*e1^4*e2^4*(83109970944*(256 + 768*e2^2 + 576*e2^4 + 
       120*e2^6 + 5*e2^8) + 1649007360*e1^2*(59136 + 159744*e2^2 + 
       109872*e2^4 + 21280*e2^6 + 833*e2^8) + 16656640*e1^4*
      (7527168 + 18646848*e2^2 + 12353792*e2^4 + 2384800*e2^6 + 95127*e2^8) + 
     567840*e1^6*(96598656 + 222469632*e2^2 + 146903680*e2^4 + 
       28267520*e2^6 + 1091847*e2^8) + 
     420*e1^8*(18139080960 + 39246375168*e2^2 + 26408269888*e2^4 + 
       4920590480*e2^6 + 195958149*e2^8) + 
     e1^10*(228552420096 + 468438018048*e2^2 + 325516967776*e2^4 + 
       56630275520*e2^6 + 2750587185*e2^8))*Cos[4*Dv] + 
   178758941085204480*e1^6*e2^6*Cos[6*Dv] + 402207617441710080*e1^8*e2^6*
    Cos[6*Dv] + 234621110174330880*e1^10*e2^6*Cos[6*Dv] + 
   39103518362388480*e1^12*e2^6*Cos[6*Dv] + 1333074489626880*e1^14*e2^6*
    Cos[6*Dv] + 234621110174330880*e1^6*e2^8*Cos[6*Dv] + 
   468414632658452480*e1^8*e2^8*Cos[6*Dv] + 245483198608327680*e1^10*e2^8*
    Cos[6*Dv] + 37128593192570880*e1^12*e2^8*Cos[6*Dv] + 
   1158211323549280*e1^14*e2^8*Cos[6*Dv] + 65172530603980800*e1^6*e2^10*
    Cos[6*Dv] + 116896761242060800*e1^8*e2^10*Cos[6*Dv] + 
   59287830686448000*e1^10*e2^10*Cos[6*Dv] + 9233015622448800*e1^12*e2^10*
    Cos[6*Dv] + 309941031381800*e1^14*e2^10*Cos[6*Dv] + 
   3258626530199040*e1^6*e2^12*Cos[6*Dv] + 5304084741795840*e1^8*e2^12*
    Cos[6*Dv] + 2769904686734640*e1^10*e2^12*Cos[6*Dv] + 
   408078132971040*e1^12*e2^12*Cos[6*Dv] + 10514689455990*e1^14*e2^12*
    Cos[6*Dv] + 59482865233792000*e1^8*e2^8*Cos[8*Dv] + 
   62457008495481600*e1^10*e2^8*Cos[8*Dv] + 14194774658064000*e1^12*e2^8*
    Cos[8*Dv] + 591448944086000*e1^14*e2^8*Cos[8*Dv] + 
   29741432616896000*e1^8*e2^10*Cos[8*Dv] + 26251115731276800*e1^10*e2^10*
    Cos[8*Dv] + 5023475447172000*e1^12*e2^10*Cos[8*Dv] + 
   176075709628000*e1^14*e2^10*Cos[8*Dv] + 2027824951152000*e1^8*e2^12*
    Cos[8*Dv] + 1507042634151600*e1^10*e2^12*Cos[8*Dv] + 
   304746420510000*e1^12*e2^12*Cos[8*Dv] + 13786147594500*e1^14*e2^12*
    Cos[8*Dv] + 4977388516464000*e1^10*e2^10*Cos[10*Dv] + 
   2073911881860000*e1^12*e2^10*Cos[10*Dv] + 119648762415000*e1^14*e2^10*
    Cos[10*Dv] + 622173564558000*e1^10*e2^12*Cos[10*Dv] + 
   179166351924000*e1^12*e2^12*Cos[10*Dv] + 6376884590250*e1^14*e2^12*
    Cos[10*Dv] + 80072633308500*e1^12*e2^12*Cos[12*Dv] + 
   8579210711625*e1^14*e2^12*Cos[12*Dv]))/2251799813685248




R16 = (135*(20584637399040 + 1399755343134720*e1^2 + 18371788878643200*e1^4 + 
   79611085140787200*e1^6 + 136831552585728000*e1^8 + 
   98518717861724160*e1^10 + 28734626043002880*e1^12 + 
   2932104698265600*e1^14 + 68721203865600*e1^16 + 1080693463449600*e2^2 + 
   73487155514572800*e1^2*e2^2 + 964518916128768000*e1^4*e2^2 + 
   4179581969891328000*e1^6*e2^2 + 7183656510750720000*e1^8*e2^2 + 
   5172232687740518400*e1^10*e2^2 + 1508567867257651200*e1^12*e2^2 + 
   153935496658944000*e1^14*e2^2 + 3607863202944000*e1^16*e2^2 + 
   10536761268633600*e2^4 + 716499766267084800*e1^2*e2^4 + 
   9404059432255488000*e1^4*e2^4 + 40750924206440448000*e1^6*e2^4 + 
   70040650979819520000*e1^8*e2^4 + 50429268705470054400*e1^10*e2^4 + 
   14708536705762099200*e1^12*e2^4 + 1500871092424704000*e1^14*e2^4 + 
   35176666228704000*e1^16*e2^4 + 32195659431936000*e2^6 + 
   2189304841371648000*e1^2*e2^6 + 28734626043002880000*e1^4*e2^6 + 
   124516712853012480000*e1^6*e2^6 + 214013100216115200000*e1^8*e2^6 + 
   154089432155602944000*e1^10*e2^6 + 44942751045384192000*e1^12*e2^6 + 
   4585995004631040000*e1^14*e2^6 + 107484257921040000*e1^16*e2^6 + 
   36220116860928000*e2^8 + 2462967946543104000*e1^2*e2^8 + 
   32326454298378240000*e1^4*e2^8 + 140081301959639040000*e1^6*e2^8 + 
   240764737743129600000*e1^8*e2^8 + 173350611175053312000*e1^10*e2^8 + 
   50560594926057216000*e1^12*e2^8 + 5159244380209920000*e1^14*e2^8 + 
   120919790161170000*e1^16*e2^8 + 15212449081589760*e2^10 + 
   1034446537548103680*e1^2*e2^10 + 13577110805318860800*e1^4*e2^10 + 
   58834146823048396800*e1^6*e2^10 + 101121189852114432000*e1^8*e2^10 + 
   72807256693522391040*e1^10*e2^10 + 21235449868944030720*e1^12*e2^10 + 
   2166882639688166400*e1^14*e2^10 + 50786311867691400*e1^16*e2^10 + 
   2112840150220800*e2^12 + 143673130215014400*e1^2*e2^12 + 
   1885709834072064000*e1^4*e2^12 + 8171409280978944000*e1^6*e2^12 + 
   14044609701682560000*e1^8*e2^12 + 10112118985211443200*e1^10*e2^12 + 
   2949368037353337600*e1^12*e2^12 + 300955922178912000*e1^14*e2^12 + 
   7053654426068250*e1^16*e2^12 + 64678780108800*e2^14 + 
   4398157047398400*e1^2*e2^14 + 57725811247104000*e1^4*e2^14 + 
   250145182070784000*e1^6*e2^14 + 429937031684160000*e1^8*e2^14 + 
   309554662812595200*e1^10*e2^14 + 90286776653673600*e1^12*e2^14 + 
   9212936393232000*e1^14*e2^14 + 215928196716375*e1^16*e2^14 + 
   1387055670*e1^2*(8192 + 143360*e1^2 + 698880*e1^4 + 1281280*e1^6 + 
     960960*e1^8 + 288288*e1^10 + 30030*e1^12 + 715*e1^14)*e2^2*
    (4096 + 53248*e2^2 + 183040*e2^4 + 219648*e2^6 + 96096*e2^8 + 
     13728*e2^10 + 429*e2^12)*Cos[2*Dv] + 36895680822*e1^4*
    (71680 + 559104*e1^2 + 1281280*e1^4 + 1098240*e1^6 + 360360*e1^8 + 
     40040*e1^10 + 1001*e1^12)*e2^4*(512 + 2816*e2^2 + 4224*e2^4 + 
     2112*e2^6 + 330*e2^8 + 11*e2^10)*Cos[4*Dv] + 
   5450161492642234368*e1^6*e2^6*Cos[6*Dv] + 21411348721094492160*e1^8*e2^6*
    Cos[6*Dv] + 24087767311231303680*e1^10*e2^6*Cos[6*Dv] + 
   9367465065478840320*e1^12*e2^6*Cos[6*Dv] + 1170933133184855040*e1^14*e2^6*
    Cos[6*Dv] + 31934539995950592*e1^16*e2^6*Cos[6*Dv] + 
   14014700981080031232*e1^6*e2^8*Cos[6*Dv] + 55057753854242979840*e1^8*e2^8*
    Cos[6*Dv] + 61939973086023352320*e1^10*e2^8*Cos[6*Dv] + 
   24087767311231303680*e1^12*e2^8*Cos[6*Dv] + 3010970913903912960*e1^14*e2^8*
    Cos[6*Dv] + 82117388561015808*e1^16*e2^8*Cos[6*Dv] + 
   9197147518833770496*e1^6*e2^10*Cos[6*Dv] + 36131650966846955520*e1^8*e2^10*
    Cos[6*Dv] + 40648107337702824960*e1^10*e2^10*Cos[6*Dv] + 
   15807597297995543040*e1^12*e2^10*Cos[6*Dv] + 1975949662249442880*e1^14*
    e2^10*Cos[6*Dv] + 53889536243166624*e1^16*e2^10*Cos[6*Dv] + 
   1703175466450698240*e1^6*e2^12*Cos[6*Dv] + 6691046475342028800*e1^8*e2^12*
    Cos[6*Dv] + 7527427284759782400*e1^10*e2^12*Cos[6*Dv] + 
   2927332832962137600*e1^12*e2^12*Cos[6*Dv] + 365916604120267200*e1^14*e2^12*
    Cos[6*Dv] + 9979543748734560*e1^16*e2^12*Cos[6*Dv] + 
   63869079991901184*e1^6*e2^14*Cos[6*Dv] + 250914242825326080*e1^8*e2^14*
    Cos[6*Dv] + 282278523178491840*e1^10*e2^14*Cos[6*Dv] + 
   109774981236080160*e1^12*e2^14*Cos[6*Dv] + 13721872654510020*e1^14*e2^14*
    Cos[6*Dv] + 374232890577546*e1^16*e2^14*Cos[6*Dv] + 
   4996560679638528000*e1^8*e2^8*Cos[8*Dv] + 9993121359277056000*e1^10*e2^8*
    Cos[8*Dv] + 5246388713620454400*e1^12*e2^8*Cos[8*Dv] + 
   794907380851584000*e1^14*e2^8*Cos[8*Dv] + 24840855651612000*e1^16*e2^8*
    Cos[8*Dv] + 5829320792911616000*e1^8*e2^10*Cos[8*Dv] + 
   11658641585823232000*e1^10*e2^10*Cos[8*Dv] + 6120786832557196800*e1^12*
    e2^10*Cos[8*Dv] + 927391944326848000*e1^14*e2^10*Cos[8*Dv] + 
   28980998260214000*e1^16*e2^10*Cos[8*Dv] + 1457330198227904000*e1^8*e2^12*
    Cos[8*Dv] + 2914660396455808000*e1^10*e2^12*Cos[8*Dv] + 
   1530196708139299200*e1^12*e2^12*Cos[8*Dv] + 231847986081712000*e1^14*e2^12*
    Cos[8*Dv] + 7245249565053500*e1^16*e2^12*Cos[8*Dv] + 
   66242281737632000*e1^8*e2^14*Cos[8*Dv] + 132484563475264000*e1^10*e2^14*
    Cos[8*Dv] + 69554395824513600*e1^12*e2^14*Cos[8*Dv] + 
   10538544821896000*e1^14*e2^14*Cos[8*Dv] + 329329525684250*e1^16*e2^14*
    Cos[8*Dv] + 1249140169909632000*e1^10*e2^10*Cos[10*Dv] + 
   1192361071277376000*e1^12*e2^10*Cos[10*Dv] + 248408556516120000*e1^14*
    e2^10*Cos[10*Dv] + 9554175250620000*e1^16*e2^10*Cos[10*Dv] + 
   567790986322560000*e1^10*e2^12*Cos[10*Dv] + 541982305126080000*e1^12*e2^12*
    Cos[10*Dv] + 112912980234600000*e1^14*e2^12*Cos[10*Dv] + 
   4342806932100000*e1^16*e2^12*Cos[10*Dv] + 35486936645160000*e1^10*e2^14*
    Cos[10*Dv] + 33873894070380000*e1^12*e2^14*Cos[10*Dv] + 
   7057061264662500*e1^14*e2^14*Cos[10*Dv] + 271425433256250*e1^16*e2^14*
    Cos[10*Dv] + 84200822403516000*e1^12*e2^12*Cos[12*Dv] + 
   32384931693660000*e1^14*e2^12*Cos[12*Dv] + 1734907055017500*e1^16*e2^12*
    Cos[12*Dv] + 9715479508098000*e1^12*e2^14*Cos[12*Dv] + 
   3736722887730000*e1^14*e2^14*Cos[12*Dv] + 200181583271250*e1^16*e2^14*
    Cos[12*Dv] + 1142623767370500*e1^14*e2^14*Cos[14*Dv] + 
   114262376737050*e1^16*e2^14*Cos[14*Dv]))/72057594037927936

R17 = (-969*e1*e2*Cos[Dv]*(1646770991923200 + 55990213725388800*e1^2 + 
   489914370097152000*e1^4 + 1592221702815744000*e1^6 + 
   2189304841371648000*e1^8 + 1313582904822988800*e1^10 + 
   328395726205747200*e1^12 + 29321046982656000*e1^14 + 
   610855145472000*e1^16 + 43227738537984000*e2^2 + 
   1214219144711372800*e1^2*e2^2 + 9506500166811648000*e1^4*e2^2 + 
   28716186710782771200*e1^6*e2^2 + 37486479465250816000*e1^8*e2^2 + 
   21635483138260992000*e1^10*e2^2 + 5248294933148467200*e1^12*e2^2 + 
   457446661095424000*e1^14*e2^2 + 9344287092940800*e1^16*e2^2 + 
   280980300496896000*e2^4 + 7061971552488652800*e1^2*e2^4 + 
   54132281406098767872*e1^4*e2^4 + 165204615519553978368*e1^6*e2^4 + 
   220082444831639470080*e1^8*e2^4 + 129904173524055490560*e1^10*e2^4 + 
   32203064433605345280*e1^12*e2^4 + 2863498047706103808*e1^14*e2^4 + 
   59557876892946432*e1^16*e2^4 + 643913188638720000*e2^6 + 
   15041812086600499200*e1^2*e2^6 + 116490434020198318080*e1^4*e2^6 + 
   360482451736567480320*e1^6*e2^6 + 482625023735690035200*e1^8*e2^6 + 
   284160314185049702400*e1^10*e2^6 + 69936634233962496000*e1^12*e2^6 + 
   6157658519497605120*e1^14*e2^6 + 126644102744839680*e1^16*e2^6 + 
   579521869774848000*e2^8 + 12852507245228851200*e1^2*e2^8 + 
   101576512999218216960*e1^4*e2^8 + 315900015536088023040*e1^6*e2^8 + 
   422311478387877478400*e1^8*e2^8 + 248672095565089996800*e1^10*e2^8 + 
   61463526691914547200*e1^12*e2^8 + 5457771669683773440*e1^14*e2^8 + 
   113597377983048960*e1^16*e2^8 + 202832654421196800*e2^10 + 
   4327096627652198400*e1^2*e2^10 + 34974200564168785920*e1^4*e2^10 + 
   108497574507018977280*e1^6*e2^10 + 145058722412969164800*e1^8*e2^10 + 
   85623202789215436800*e1^10*e2^10 + 21139716585138278400*e1^12*e2^10 + 
   1861230015154298880*e1^14*e2^10 + 38073156045462720*e1^16*e2^10 + 
   24146744573952000*e2^12 + 499837612680806400*e1^2*e2^12 + 
   4128598004308377600*e1^4*e2^12 + 12715751678902272000*e1^6*e2^12 + 
   17073201858865152000*e1^8*e2^12 + 10066531707208704000*e1^10*e2^12 + 
   2480281968845721600*e1^12*e2^12 + 221089983461222400*e1^14*e2^12 + 
   4708973165484000*e1^16*e2^12 + 646787801088000*e2^14 + 
   13069904602726400*e1^2*e2^14 + 110134540296388608*e1^4*e2^14 + 
   335872282881687552*e1^6*e2^14 + 454814305806981120*e1^8*e2^14 + 
   265890002164899840*e1^10*e2^14 + 66326995038366720*e1^12*e2^14 + 
   5808003994099712*e1^14*e2^14 + 103034140182723*e1^16*e2^14 + 
   266*e1^2*e2^2*(469050982400*(4096 + 39936*e2^2 + 109824*e2^4 + 
       109824*e2^6 + 41184*e2^8 + 5148*e2^10 + 143*e2^12) + 
     98500706304*e1^2*(256000 + 2248704*e2^2 + 5730560*e2^4 + 5406720*e2^6 + 
       1936440*e2^8 + 233200*e2^10 + 6281*e2^12) + 
     959422464*e1^4*(102502400 + 834369536*e2^2 + 2054032640*e2^4 + 
       1915510080*e2^6 + 686630560*e2^8 + 83314000*e2^10 + 2268679*e2^12) + 
     66626560*e1^6*(2255052800 + 17318805504*e2^2 + 42141221760*e2^4 + 
       39287057920*e2^6 + 14060840640*e2^8 + 1695993600*e2^10 + 
       45710931*e2^12) + 1397760*e1^8*(69101260800 + 506857747968*e2^2 + 
       1234365566720*e2^4 + 1148971549440*e2^6 + 409735603680*e2^8 + 
       49459625800*e2^10 + 1344979227*e2^12) + 
     11520*e1^10*(2200875156480 + 15552851105792*e2^2 + 38162610886400*e2^4 + 
       35311943546880*e2^6 + 12602312653840*e2^8 + 1524000617440*e2^10 + 
       40892670783*e2^12) + 3*e1^14*(16768572620800 + 111953088479232*e2^2 + 
       281227578311680*e2^4 + 254063002152960*e2^6 + 93147429822720*e2^8 + 
       10646737664000*e2^10 + 343072878173*e2^12) + 
     32*e1^12*(73362505216000 + 502679885740032*e2^2 + 
       1247022789492480*e2^4 + 1142085782597760*e2^6 + 411240848447520*e2^8 + 
       49071204939600*e2^10 + 1341204534173*e2^12))*Cos[2*Dv] + 
   6118*e1^4*e2^4*(49250353152*(21504 + 98560*e2^2 + 126720*e2^4 + 
       55440*e2^6 + 7700*e2^8 + 231*e2^10) + 3837689856*e1^2*
      (1793792 + 7546880*e2^2 + 9052560*e2^4 + 3739120*e2^6 + 494725*e2^8 + 
       14238*e2^10) + 66626560*e1^4*(202954752 + 796625280*e2^2 + 
       920719360*e2^4 + 374478720*e2^6 + 49488600*e2^8 + 1435553*e2^10) + 
     5591040*e1^6*(1813908096 + 6721869440*e2^2 + 7650065280*e2^4 + 
       3098434560*e2^6 + 406405675*e2^8 + 11603169*e2^10) + 
     384*e1^10*(770306304768 + 2608729643520*e2^2 + 2988936190240*e2^4 + 
       1182594984480*e2^6 + 156280536525*e2^8 + 4420417652*e2^10) + 
     2880*e1^8*(1027075073024 + 3625800738560*e2^2 + 4121568971520*e2^4 + 
       1656834655840*e2^6 + 216024064900*e2^8 + 6251221461*e2^10) + 
     3*e1^12*(2240891068416 + 7320859786240*e2^2 + 8501928314880*e2^4 + 
       3280666421760*e2^6 + 453417696800*e2^8 + 10537102749*e2^10))*
    Cos[4*Dv] + 15840489584984064000*e1^6*e2^6*Cos[6*Dv] + 
   54451682948382720000*e1^8*e2^6*Cos[6*Dv] + 54451682948382720000*e1^10*e2^6*
    Cos[6*Dv] + 19058089031933952000*e1^12*e2^6*Cos[6*Dv] + 
   2165691935447040000*e1^14*e2^6*Cos[6*Dv] + 54142298386176000*e1^16*e2^6*
    Cos[6*Dv] + 35641101566214144000*e1^6*e2^8*Cos[6*Dv] + 
   112203467893637120000*e1^8*e2^8*Cos[6*Dv] + 103953212901457920000*e1^10*
    e2^8*Cos[6*Dv] + 34021051495022592000*e1^12*e2^8*Cos[6*Dv] + 
   3642300073251840000*e1^14*e2^8*Cos[6*Dv] + 86324783440896000*e1^16*e2^8*
    Cos[6*Dv] + 20790642580291584000*e1^6*e2^10*Cos[6*Dv] + 
   60639374192517120000*e1^8*e2^10*Cos[6*Dv] + 53978656964843520000*e1^10*
    e2^10*Cos[6*Dv] + 17462904786093312000*e1^12*e2^10*Cos[6*Dv] + 
   1887322044666240000*e1^14*e2^10*Cos[6*Dv] + 45823162877856000*e1^16*e2^10*
    Cos[6*Dv] + 3465107096715264000*e1^6*e2^12*Cos[6*Dv] + 
   9450292081950720000*e1^8*e2^12*Cos[6*Dv] + 8315668945758720000*e1^10*e2^12*
    Cos[6*Dv] + 2673699752596992000*e1^12*e2^12*Cos[6*Dv] + 
   280849181403840000*e1^14*e2^12*Cos[6*Dv] + 6405265257216000*e1^16*e2^12*
    Cos[6*Dv] + 118128651024384000*e1^6*e2^14*Cos[6*Dv] + 
   303525006104320000*e1^8*e2^14*Cos[6*Dv] + 269617434952320000*e1^10*e2^14*
    Cos[6*Dv] + 84254754421152000*e1^12*e2^14*Cos[6*Dv] + 
   9055087401998400*e1^14*e2^14*Cos[6*Dv] + 248420826073350*e1^16*e2^14*
    Cos[6*Dv] + 10312818740224000000*e1^8*e2^8*Cos[8*Dv] + 
   18563073732403200000*e1^10*e2^8*Cos[8*Dv] + 8859648826828800000*e1^12*e2^8*
    Cos[8*Dv] + 1230506781504000000*e1^14*e2^8*Cos[8*Dv] + 
   35495387928000000*e1^16*e2^8*Cos[8*Dv] + 10828459677235200000*e1^8*e2^10*
    Cos[8*Dv] + 17489176904908800000*e1^10*e2^10*Cos[8*Dv] + 
   7550837068320000000*e1^12*e2^10*Cos[8*Dv] + 955148620608000000*e1^14*e2^10*
    Cos[8*Dv] + 25238603754000000*e1^16*e2^10*Cos[8*Dv] + 
   2461013563008000000*e1^8*e2^12*Cos[8*Dv] + 3595636699200000000*e1^10*e2^12*
    Cos[8*Dv] + 1495257223138560000*e1^12*e2^12*Cos[8*Dv] + 
   192895929475200000*e1^14*e2^12*Cos[8*Dv] + 5438362514760000*e1^16*e2^12*
    Cos[8*Dv] + 102542231792000000*e1^8*e2^14*Cos[8*Dv] + 
   136449802944000000*e1^10*e2^14*Cos[8*Dv] + 57868778842560000*e1^12*e2^14*
    Cos[8*Dv] + 7095314105241600*e1^14*e2^14*Cos[8*Dv] + 
   155339211607650*e1^16*e2^14*Cos[8*Dv] + 2002050514114560000*e1^10*e2^10*
    Cos[10*Dv] + 1751794199850240000*e1^12*e2^10*Cos[10*Dv] + 
   336883499971200000*e1^14*e2^10*Cos[10*Dv] + 12031553570400000*e1^16*e2^10*
    Cos[10*Dv] + 834187714214400000*e1^10*e2^12*Cos[10*Dv] + 
   618977155991040000*e1^12*e2^12*Cos[10*Dv] + 100747734292800000*e1^14*e2^12*
    Cos[10*Dv] + 3032127786240000*e1^16*e2^12*Cos[10*Dv] + 
   48126214281600000*e1^10*e2^14*Cos[10*Dv] + 30224320287840000*e1^12*e2^14*
    Cos[10*Dv] + 5139838551758400*e1^14*e2^14*Cos[10*Dv] + 
   197597884267350*e1^16*e2^14*Cos[10*Dv] + 110937093946560000*e1^12*e2^12*
    Cos[12*Dv] + 39620390695200000*e1^14*e2^12*Cos[12*Dv] + 
   1981019534760000*e1^16*e2^12*Cos[12*Dv] + 11886117208560000*e1^12*e2^14*
    Cos[12*Dv] + 2958322505241600*e1^14*e2^14*Cos[12*Dv] + 
   91622153482650*e1^16*e2^14*Cos[12*Dv] + 1286719354958400*e1^14*e2^14*
    Cos[14*Dv] + 120629939527350*e1^16*e2^14*Cos[14*Dv]))/288230376151711744

R18 = (85*(33289336080*e1^2*(98304 + 2228224*e1^2 + 14622720*e1^4 + 38019072*e1^6 + 
     43563520*e1^8 + 22404096*e1^10 + 4900896*e1^12 + 388960*e1^14 + 
     7293*e1^16)*e2^2*(8192 + 143360*e2^2 + 698880*e2^4 + 1281280*e2^6 + 
     960960*e2^8 + 288288*e2^10 + 30030*e2^12 + 715*e2^14)*Cos[2*Dv] + 
   4287666487104*e1^4*(4096 + 43008*e1^2 + 139776*e1^4 + 183040*e1^6 + 
     102960*e1^8 + 24024*e1^10 + 2002*e1^12 + 39*e1^14)*e2^4*
    (71680 + 559104*e2^2 + 1281280*e2^4 + 1098240*e2^6 + 360360*e2^8 + 
     40040*e2^10 + 1001*e2^12)*Cos[4*Dv] + 
   5*(1493072366010368 + 127657687293886464*e1^2 + 2170180683996069888*e1^4 + 
     12659387323310407680*e1^6 + 30857256600569118720*e1^8 + 
     33942982260626030592*e1^10 + 16971491130313015296*e1^12 + 
     3636748099352788992*e1^14 + 284120945261936640*e1^16 + 
     5261498986332160*e1^18 + 101528920888705024*e2^2 + 
     8680722735984279552*e1^2*e2^2 + 147572286511732752384*e1^4*e2^2 + 
     860838337985107722240*e1^6*e2^2 + 2098293448838700072960*e1^8*e2^2 + 
     2308122793722570080256*e1^10*e2^2 + 1154061396861285040128*e1^12*e2^2 + 
     247298870755989651456*e1^14*e2^2 + 19320224277811691520*e1^16*e2^2 + 
     357781931070586880*e1^18*e2^2 + 1332567086664253440*e2^4 + 
     113934485909793669120*e1^2*e2^4 + 1936886260466492375040*e1^4*e2^4 + 
     11298503186054538854400*e1^6*e2^4 + 27540101516007938457600*e1^8*e2^4 + 
     30294111667608732303360*e1^10*e2^4 + 15147055833804366151680*e1^12*
      e2^4 + 3245797678672364175360*e1^14*e2^4 + 253577943646278451200*e1^16*
      e2^4 + 4695887845301452800*e1^18*e2^4 + 5774457375545098240*e2^6 + 
     493716105609105899520*e1^2*e2^6 + 8393173795354800291840*e1^4*e2^6 + 
     48960180472903001702400*e1^6*e2^6 + 119340439902701066649600*e1^8*e2^6 + 
     131274483892971173314560*e1^10*e2^6 + 65637241946485586657280*e1^12*
      e2^6 + 14065123274246911426560*e1^14*e2^6 + 1098837755800539955200*
      e1^16*e2^6 + 20348847329639628800*e1^18*e2^6 + 
     9924848614218137600*e2^8 + 848574556515650764800*e1^2*e2^8 + 
     14425767460766063001600*e1^4*e2^8 + 84150310187802034176000*e1^6*e2^8 + 
     205116381082767458304000*e1^8*e2^8 + 225628019191044204134400*e1^10*
      e2^8 + 112814009595522102067200*e1^12*e2^8 + 24174430627611879014400*
      e1^14*e2^8 + 1888627392782178048000*e1^16*e2^8 + 
     34974581347818112000*e1^18*e2^8 + 7145891002237059072*e2^10 + 
     610973680691268550656*e1^2*e2^10 + 10386552571751565361152*e1^4*e2^10 + 
     60588223335217464606720*e1^6*e2^10 + 147683794379592569978880*e1^8*
      e2^10 + 162452173817551826976768*e1^10*e2^10 + 
     81226086908775913488384*e1^12*e2^10 + 17405590051880552890368*e1^14*
      e2^10 + 1359811722803168194560*e1^16*e2^10 + 25181698570429040640*e1^18*
      e2^10 + 2084218208985808896*e2^12 + 178200656868286660608*e1^2*e2^12 + 
     3029411166760873230336*e1^4*e2^12 + 17671565139438427176960*e1^6*e2^12 + 
     43074440027381166243840*e1^8*e2^12 + 47381884030119282868224*e1^10*
      e2^12 + 23690942015059641434112*e1^12*e2^12 + 
     5076630431798494593024*e1^14*e2^12 + 396611752484257390080*e1^16*e2^12 + 
     7344662083041803520*e1^18*e2^12 + 212675327447531520*e2^14 + 
     18183740496763944960*e1^2*e2^14 + 309123588444987064320*e1^4*e2^14 + 
     1803220932595757875200*e1^6*e2^14 + 4395351023202159820800*e1^8*e2^14 + 
     4834886125522375802880*e1^10*e2^14 + 2417443062761187901440*e1^12*
      e2^14 + 518023513448825978880*e1^14*e2^14 + 40470586988189529600*e1^16*
      e2^14 + 749455314596102400*e1^18*e2^14 + 4984577987051520*e2^16 + 
     426181417892904960*e1^2*e2^16 + 7245084104179384320*e1^4*e2^16 + 
     42262990607713075200*e1^6*e2^16 + 103016039606300620800*e1^8*e2^16 + 
     113317643566930682880*e1^10*e2^16 + 56658821783465341440*e1^12*e2^16 + 
     12141176096456858880*e1^14*e2^16 + 948529382535692100*e1^16*e2^16 + 
     17565358935846150*e1^18*e2^16 + 16436054867232*e1^6*
      (28672 + 159744*e1^2 + 274560*e1^4 + 183040*e1^6 + 48048*e1^8 + 
       4368*e1^10 + 91*e1^12)*e2^6*(3584 + 14080*e2^2 + 15840*e2^4 + 
       6160*e2^6 + 770*e2^8 + 21*e2^10)*Cos[6*Dv] + 
     12930462745200*e1^8*(29952 + 91520*e1^2 + 82368*e1^4 + 26208*e1^6 + 
       2730*e1^8 + 63*e1^10)*e2^8*(7040 + 14080*e2^2 + 7392*e2^4 + 
       1120*e2^6 + 35*e2^8)*Cos[8*Dv] + 1317829730410767974400*e1^10*e2^10*
      Cos[10*Dv] + 2156448649763074867200*e1^12*e2^10*Cos[10*Dv] + 
     943446284271345254400*e1^14*e2^10*Cos[10*Dv] + 
     120954651829659648000*e1^16*e2^10*Cos[10*Dv] + 
     3239856745437312000*e1^18*e2^10*Cos[10*Dv] + 1257928379028460339200*
      e1^10*e2^12*Cos[10*Dv] + 2058428256592026009600*e1^12*e2^12*
      Cos[10*Dv] + 900562362259011379200*e1^14*e2^12*Cos[10*Dv] + 
     115456713110129664000*e1^16*e2^12*Cos[10*Dv] + 
     3092590529735616000*e1^18*e2^12*Cos[10*Dv] + 262068412297595904000*e1^10*
      e2^14*Cos[10*Dv] + 428839220123338752000*e1^12*e2^14*Cos[10*Dv] + 
     187617158803960704000*e1^14*e2^14*Cos[10*Dv] + 
     24053481897943680000*e1^16*e2^14*Cos[10*Dv] + 644289693694920000*e1^18*
      e2^14*Cos[10*Dv] + 10079554319138304000*e1^10*e2^16*Cos[10*Dv] + 
     16493816158589952000*e1^12*e2^16*Cos[10*Dv] + 7216044569383104000*e1^14*
      e2^16*Cos[10*Dv] + 925133919151680000*e1^16*e2^16*Cos[10*Dv] + 
     24780372834420000*e1^18*e2^16*Cos[10*Dv] + 203982253381418803200*e1^12*
      e2^12*Cos[12*Dv] + 164754896961915187200*e1^14*e2^12*Cos[12*Dv] + 
     29420517314627712000*e1^16*e2^12*Cos[12*Dv] + 980683910487590400*e1^18*
      e2^12*Cos[12*Dv] + 78454712839007232000*e1^12*e2^14*Cos[12*Dv] + 
     63367268062275072000*e1^14*e2^14*Cos[12*Dv] + 11315583582549120000*e1^16*
      e2^14*Cos[12*Dv] + 377186119418304000*e1^18*e2^14*Cos[12*Dv] + 
     4202931044946816000*e1^12*e2^16*Cos[12*Dv] + 3394675074764736000*e1^14*
      e2^16*Cos[12*Dv] + 606191977636560000*e1^16*e2^16*Cos[12*Dv] + 
     20206399254552000*e1^18*e2^16*Cos[12*Dv] + 9449666942814489600*e1^14*
      e2^14*Cos[14*Dv] + 3149888980938163200*e1^16*e2^14*Cos[14*Dv] + 
     147651045981476400*e1^18*e2^14*Cos[14*Dv] + 944966694281448960*e1^14*
      e2^16*Cos[14*Dv] + 314988898093816320*e1^16*e2^16*Cos[14*Dv] + 
     14765104598147640*e1^18*e2^16*Cos[14*Dv] + 94742754504780690*e1^16*e2^16*
      Cos[16*Dv] + 8359654809245355*e1^18*e2^16*Cos[16*Dv])))/
 18446744073709551616

R19 = (-17955*e1*e2*Cos[Dv]*(50764460444352512 + 2170180683996069888*e1^2 + 
   24595381085288792064*e1^4 + 107604792248138465280*e1^6 + 
   209829344883870007296*e1^8 + 192343566143547506688*e1^10 + 
   82432956918663217152*e1^12 + 15456179422249353216*e1^14 + 
   1073345793211760640*e1^16 + 17889096553529344*e1^18 + 
   1725991655107985408*e2^2 + 61526526058555244544*e1^2*e2^2 + 
   627829464545529692160*e1^4*e2^2 + 2564392101576689319936*e1^6*e2^2 + 
   4763494250521540165632*e1^8*e2^2 + 4211311763985040146432*e1^10*e2^2 + 
   1754954267031540596736*e1^12*e2^2 + 321777770428115189760*e1^14*e2^2 + 
   21941447688602517504*e1^16*e2^2 + 360178556446179328*e1^18*e2^2 + 
   15102426982194872320*e2^4 + 484721277774122188800*e1^2*e2^4 + 
   4828423581819255914496*e1^4*e2^4 + 19810275452122457702400*e1^6*e2^4 + 
   37322663891456785121280*e1^8*e2^4 + 33553307891910290964480*e1^10*e2^4 + 
   14217345639867482112000*e1^12*e2^4 + 2647775925422650294272*e1^14*e2^4 + 
   183135660961539686400*e1^16*e2^4 + 3045168062248632320*e1^18*e2^4 + 
   49082887692133335040*e2^6 + 1470754293551336521728*e1^2*e2^6 + 
   14716204621576682864640*e1^4*e2^6 + 61073681689161397960704*e1^6*e2^6 + 
   115786211763809987592192*e1^8*e2^6 + 104196767540015183953920*e1^10*e2^6 + 
   44035511192181383626752*e1^12*e2^6 + 8161581964236844695552*e1^14*e2^6 + 
   561093650728069595136*e1^16*e2^6 + 9267678482877022208*e1^18*e2^6 + 
   67488970576683335680*e2^8 + 1926413116019740508160*e1^2*e2^8 + 
   19549966800286887444480*e1^4*e2^8 + 81644123679609606635520*e1^6*e2^8 + 
   154857549567825385881600*e1^8*e2^8 + 139317150576478055301120*e1^10*e2^8 + 
   58942370572346224803840*e1^12*e2^8 + 10956982972031170314240*e1^14*e2^8 + 
   756823835867960340480*e1^16*e2^8 + 12576779936040320000*e1^18*e2^8 + 
   40493382346010001408*e2^10 + 1114758996348981215232*e1^2*e2^10 + 
   11503991277226385473536*e1^4*e2^10 + 48090815787699315671040*e1^6*e2^10 + 
   91189407650058363469824*e1^8*e2^10 + 82120776843574684680192*e1^10*e2^10 + 
   34767609406842689814528*e1^12*e2^10 + 6455161741357199130624*e1^14*e2^10 + 
   444118563361016893440*e1^16*e2^10 + 7329930103213326336*e1^18*e2^10 + 
   10123345586502500352*e2^12 + 270985585350458474496*e1^2*e2^12 + 
   2843469127973496422400*e1^4*e2^12 + 11855714551741141745664*e1^6*e2^12 + 
   22505268763986740379648*e1^8*e2^12 + 20281105487324902391808*e1^10*e2^12 + 
   8580570502956530663424*e1^12*e2^12 + 1594056571199498649600*e1^14*e2^12 + 
   110234598023560528896*e1^16*e2^12 + 1841408978158351392*e1^18*e2^12 + 
   903870141652008960*e2^14 + 23660130178537881600*e1^2*e2^14 + 
   252169135754538123264*e1^4*e2^14 + 1046356662081646755840*e1^6*e2^14 + 
   1992178722187485511680*e1^8*e2^14 + 1793100483710333091840*e1^10*e2^14 + 
   759074557714046976000*e1^12*e2^14 + 141242583360731086848*e1^14*e2^14 + 
   9689995417865799360*e1^16*e2^14 + 156704359882557120*e1^18*e2^14 + 
   18830627951083520*e2^16 + 484002522542702592*e1^2*e2^16 + 
   5232447456043991040*e1^4*e2^16 + 21580525028002676736*e1^6*e2^16 + 
   41281300138252382208*e1^8*e2^16 + 37009880280084741120*e1^10*e2^16 + 
   15747799717651504128*e1^12*e2^16 + 2906998625359739808*e1^14*e2^16 + 
   202012979273367624*e1^16*e2^16 + 3775718282567542*e1^18*e2^16 + 
   1104*e1^2*e2^2*(1355557339136*(16384 + 215040*e2^2 + 838656*e2^4 + 
       1281280*e2^6 + 823680*e2^8 + 216216*e2^10 + 20020*e2^12 + 429*e2^14) + 
     10844458713088*e1^2*(34816 + 415744*e2^2 + 1514240*e2^4 + 2196480*e2^6 + 
       1355640*e2^8 + 344344*e2^10 + 31031*e2^12 + 650*e2^14) + 
     169444667392*e1^4*(11698176 + 130457600*e2^2 + 459372544*e2^4 + 
       656571520*e2^6 + 403518720*e2^8 + 102665024*e2^10 + 9296840*e2^12 + 
       196021*e2^14) + 2369855488*e1^6*(1812242432 + 19188449280*e2^2 + 
       66576352128*e2^4 + 94866611840*e2^6 + 58238706240*e2^8 + 
       14782954368*e2^10 + 1333070375*e2^12 + 27942327*e2^14) + 
     67325440*e1^8*(62651809792 + 636883287040*e2^2 + 2200414481408*e2^4 + 
       3131948202240*e2^6 + 1918710618240*e2^8 + 486380138608*e2^10 + 
       43903406540*e2^12 + 923974697*e2^14) + 
     591872*e1^10*(3206989513728 + 31545877242880*e2^2 + 
       109168647940352*e2^4 + 155023914805760*e2^6 + 94844127028560*e2^8 + 
       24051794847472*e2^10 + 2169053524765*e2^12 + 45391403168*e2^14) + 
     1156*e1^12*(319273622700032 + 3056575417319424*e2^2 + 
       10629186592088064*e2^4 + 15030720408704000*e2^6 + 
       9204963828802560*e2^8 + 2332166349827328*e2^10 + 
       209927737072736*e2^12 + 4429213886121*e2^14) + 
     e1^16*(449367257923584 + 4124706815989760*e2^2 + 
       14545003165428736*e2^4 + 20300607573326080*e2^6 + 
       12571918635319680*e2^8 + 3126808549491116*e2^10 + 
       293141573950700*e2^12 + 5181311561749*e2^14) + 
     8*e1^14*(3295359891439616 + 30838929465344000*e2^2 + 
       107947817727253504*e2^4 + 151752509765176320*e2^6 + 
       93310504536587520*e2^8 + 23507663003869184*e2^10 + 
       2133404688481615*e2^12 + 44414664086461*e2^14))*Cos[2*Dv] + 
   101568*e1^4*e2^4*(338889334784*(14336 + 93184*e2^2 + 183040*e2^4 + 
       137280*e2^6 + 40040*e2^8 + 4004*e2^10 + 91*e2^12) + 
     211805834240*e1^2*(200704 + 1212416*e2^2 + 2245760*e2^4 + 1605120*e2^6 + 
       449680*e2^8 + 43456*e2^10 + 959*e2^12) + 4443479040*e1^4*
      (26650624 + 151813376*e2^2 + 271631360*e2^4 + 190544640*e2^6 + 
       52943800*e2^8 + 5109286*e2^10 + 113099*e2^12) + 
     168313600*e1^6*(806181376 + 4376413184*e2^2 + 7685300480*e2^4 + 
       5352222720*e2^6 + 1480094980*e2^8 + 141966664*e2^10 + 3115241*e2^12) + 
     231200*e1^8*(293450020864 + 1530132251648*e2^2 + 2664979116800*e2^4 + 
       1847158535040*e2^6 + 508386273640*e2^8 + 48685728796*e2^10 + 
       1073549171*e2^12) + 5*e1^14*(3854866183168 + 18384746412032*e2^2 + 
       32263731019520*e2^4 + 21781126348800*e2^6 + 6094328475865*e2^8 + 
       556415187142*e2^10 + 14315125178*e2^12) + 
     867*e1^10*(16433201168384 + 82806260432896*e2^2 + 144021371253760*e2^4 + 
       99217662136320*e2^6 + 27264008125760*e2^8 + 2611598698496*e2^10 + 
       56966273059*e2^12) + 10*e1^12*(107936253128704 + 
       528116667094016*e2^2 + 921347232565760*e2^4 + 629204913093120*e2^6 + 
       173743197834640*e2^8 + 16463252914051*e2^10 + 364098344639*e2^12))*
    Cos[4*Dv] + 1982609968627659571200*e1^6*e2^6*Cos[6*Dv] + 
   9665223597059840409600*e1^8*e2^6*Cos[6*Dv] + 14766313828841422848000*e1^10*
    e2^6*Cos[6*Dv] + 8859788297304853708800*e1^12*e2^6*Cos[6*Dv] + 
   2114267661856840089600*e1^14*e2^6*Cos[6*Dv] + 176188971821403340800*e1^16*
    e2^6*Cos[6*Dv] + 3388249458103910400*e1^18*e2^6*Cos[6*Dv] + 
   6815221767157579776000*e1^6*e2^8*Cos[6*Dv] + 30978280759807180800000*e1^8*
    e2^8*Cos[6*Dv] + 44582909060155834368000*e1^10*e2^8*Cos[6*Dv] + 
   25402190223041888256000*e1^12*e2^8*Cos[6*Dv] + 
   5793906573357686784000*e1^14*e2^8*Cos[6*Dv] + 463929541186535424000*e1^16*
    e2^8*Cos[6*Dv] + 8610249309742080000*e1^18*e2^8*Cos[6*Dv] + 
   6815221767157579776000*e1^6*e2^10*Cos[6*Dv] + 29181540475738364313600*e1^8*
    e2^10*Cos[6*Dv] + 40476206706331189248000*e1^10*e2^10*Cos[6*Dv] + 
   22611024724933951488000*e1^12*e2^10*Cos[6*Dv] + 
   5120209280437235712000*e1^14*e2^10*Cos[6*Dv] + 
   410721777638774784000*e1^16*e2^10*Cos[6*Dv] + 7684969648046745600*e1^18*
    e2^10*Cos[6*Dv] + 2385327618505152921600*e1^6*e2^12*Cos[6*Dv] + 
   9699018085161448243200*e1^8*e2^12*Cos[6*Dv] + 
   13189764422878138368000*e1^10*e2^12*Cos[6*Dv] + 
   7308006450540429312000*e1^12*e2^12*Cos[6*Dv] + 
   1640847877577395200000*e1^14*e2^12*Cos[6*Dv] + 
   129722024089328025600*e1^16*e2^12*Cos[6*Dv] + 2372726142281275200*e1^18*
    e2^12*Cos[6*Dv] + 271059956648312832000*e1^6*e2^14*Cos[6*Dv] + 
   1053437558792306688000*e1^8*e2^14*Cos[6*Dv] + 1422280355677009920000*e1^10*
    e2^14*Cos[6*Dv] + 781356132179712000000*e1^12*e2^14*Cos[6*Dv] + 
   174194199471274260480*e1^14*e2^14*Cos[6*Dv] + 13897554806858198400*e1^16*
    e2^14*Cos[6*Dv] + 264197102908262400*e1^18*e2^14*Cos[6*Dv] + 
   6776498916207820800*e1^6*e2^16*Cos[6*Dv] + 25305247701083750400*e1^8*e2^16*
    Cos[6*Dv] + 34226814803231232000*e1^10*e2^16*Cos[6*Dv] + 
   18531717727046860800*e1^12*e2^16*Cos[6*Dv] + 4169266442057459520*e1^14*
    e2^16*Cos[6*Dv] + 326077855285276800*e1^16*e2^16*Cos[6*Dv] + 
   5156729364751200*e1^18*e2^16*Cos[6*Dv] + 2245925355086020608000*e1^8*e2^8*
    Cos[8*Dv] + 6176294726486556672000*e1^10*e2^8*Cos[8*Dv] + 
   5053332048943546368000*e1^12*e2^8*Cos[8*Dv] + 1473888514275201024000*e1^14*
    e2^8*Cos[8*Dv] + 141720049449538560000*e1^16*e2^8*Cos[8*Dv] + 
   3036858202490112000*e1^18*e2^8*Cos[8*Dv] + 4042665639154837094400*e1^8*
    e2^10*Cos[8*Dv] + 10282997080311201792000*e1^10*e2^10*Cos[8*Dv] + 
   7844497547051483136000*e1^12*e2^10*Cos[8*Dv] + 
   2147585807195652096000*e1^14*e2^10*Cos[8*Dv] + 
   194927812997299200000*e1^16*e2^10*Cos[8*Dv] + 3962137864185446400*e1^18*
    e2^10*Cos[8*Dv] + 1929454055051172249600*e1^8*e2^12*Cos[8*Dv] + 
   4575956902446698496000*e1^10*e2^12*Cos[8*Dv] + 
   3351426344654472806400*e1^12*e2^12*Cos[8*Dv] + 
   902880403094115532800*e1^14*e2^12*Cos[8*Dv] + 82255332633297868800*e1^16*
    e2^12*Cos[8*Dv] + 1703761486999992000*e1^18*e2^12*Cos[8*Dv] + 
   267979729868218368000*e1^8*e2^14*Cos[8*Dv] + 596551613109903360000*e1^10*
    e2^14*Cos[8*Dv] + 429943049092435968000*e1^12*e2^14*Cos[8*Dv] + 
   114865832423215595520*e1^14*e2^14*Cos[8*Dv] + 10190781184349289600*e1^16*
    e2^14*Cos[8*Dv] + 199040127691881600*e1^18*e2^14*Cos[8*Dv] + 
   7730184515429376000*e1^8*e2^16*Cos[8*Dv] + 16243984416441600000*e1^10*
    e2^16*Cos[8*Dv] + 11750761804756838400*e1^12*e2^16*Cos[8*Dv] + 
   3057234355304786880*e1^14*e2^16*Cos[8*Dv] + 276130544494910400*e1^16*e2^16*
    Cos[8*Dv] + 6424201400252400*e1^18*e2^16*Cos[8*Dv] + 
   834333427364600217600*e1^10*e2^10*Cos[10*Dv] + 
   1251500141046900326400*e1^12*e2^10*Cos[10*Dv] + 
   505413518499709747200*e1^14*e2^10*Cos[10*Dv] + 
   60168276011870208000*e1^16*e2^10*Cos[10*Dv] + 1504206900296755200*e1^18*
    e2^10*Cos[10*Dv] + 730041748944025190400*e1^10*e2^12*Cos[10*Dv] + 
   989845279210664755200*e1^12*e2^12*Cos[10*Dv] + 
   363323820533216256000*e1^14*e2^12*Cos[10*Dv] + 
   39495073484714803200*e1^16*e2^12*Cos[10*Dv] + 
   905175786957422400*e1^18*e2^12*Cos[10*Dv] + 140392644027697152000*e1^10*
    e2^14*Cos[10*Dv] + 173011343111055360000*e1^12*e2^14*Cos[10*Dv] + 
   60995865302802708480*e1^14*e2^14*Cos[10*Dv] + 6718997443152470400*e1^16*
    e2^14*Cos[10*Dv] + 163312271468870400*e1^18*e2^14*Cos[10*Dv] + 
   5014023000989184000*e1^10*e2^16*Cos[10*Dv] + 5642153354959257600*e1^12*
    e2^16*Cos[10*Dv] + 2015699232945741120*e1^14*e2^16*Cos[10*Dv] + 
   211651531298409600*e1^16*e2^16*Cos[10*Dv] + 4028271652461600*e1^18*e2^16*
    Cos[10*Dv] + 105217344205373030400*e1^12*e2^12*Cos[12*Dv] + 
   78913008154029772800*e1^14*e2^12*Cos[12*Dv] + 13152168025671628800*e1^16*
    e2^12*Cos[12*Dv] + 411005250802238400*e1^18*e2^12*Cos[12*Dv] + 
   37577622930490368000*e1^12*e2^14*Cos[12*Dv] + 24049678675513835520*e1^14*
    e2^14*Cos[12*Dv] + 3405472078075689600*e1^16*e2^14*Cos[12*Dv] + 
   89799466561833600*e1^18*e2^14*Cos[12*Dv] + 1878881146524518400*e1^12*e2^16*
    Cos[12*Dv] + 1021641623422706880*e1^14*e2^16*Cos[12*Dv] + 
   149936665888310400*e1^16*e2^16*Cos[12*Dv] + 5011433277206400*e1^18*e2^16*
    Cos[12*Dv] + 4133538522353940480*e1^14*e2^14*Cos[14*Dv] + 
   1291730788235606400*e1^16*e2^14*Cos[14*Dv] + 56988123010394400*e1^18*e2^14*
    Cos[14*Dv] + 387519236470681920*e1^14*e2^16*Cos[14*Dv] + 
   84923477427254400*e1^16*e2^16*Cos[14*Dv] + 2327946201405000*e1^18*e2^16*
    Cos[14*Dv] + 36176283969833700*e1^16*e2^16*Cos[16*Dv] + 
   3014690330819475*e1^18*e2^16*Cos[16*Dv]))/147573952589676412928

R20 = (209*(350736272160980992 + 36827308576903004160*e1^2 + 
   787183720831301713920*e1^4 + 5947610335169835171840*e1^6 + 
   19515596412276021657600*e1^8 + 30444330403150593785856*e1^10 + 
   23256085724628925808640*e1^12 + 8543051898843278868480*e1^14 + 
   1401594452153975439360*e1^16 + 86518176058887372800*e1^18 + 
   1297772640883310592*e1^20 + 29987951269763874816*e2^2 + 
   3148734883325206855680*e1^2*e2^2 + 67304208131076296540160*e1^4*e2^2 + 
   508520683657020907192320*e1^6*e2^2 + 1668583493249599851724800*e1^8*e2^2 + 
   2602990249469375768690688*e1^10*e2^2 + 1988395329455773156638720*e1^12*
    e2^2 + 730430937351100343255040*e1^14*e2^2 + 
   119836325659164900065280*e1^16*e2^2 + 7397304053034870374400*e1^18*e2^2 + 
   110959560795523055616*e1^20*e2^2 + 509795171585985871872*e2^4 + 
   53528493016528516546560*e1^2*e2^4 + 1144171538228297041182720*e1^4*e2^4 + 
   8644851622169355422269440*e1^6*e2^4 + 28365919385243197479321600*e1^8*
    e2^4 + 44250834240979388067741696*e1^10*e2^4 + 
   33802720600748143662858240*e1^12*e2^4 + 12417325934968705835335680*e1^14*
    e2^4 + 2037217536205803301109760*e1^16*e2^4 + 
   125754168901592796364800*e1^18*e2^4 + 1886312533523891945472*e1^20*e2^4 + 
   2973805167584917585920*e2^6 + 312249542596416346521600*e1^2*e2^6 + 
   6674333972998399406899200*e1^4*e2^6 + 50428301129321239963238400*e1^6*
    e2^6 + 165467863080585318629376000*e1^8*e2^6 + 
   258129866405713097061826560*e1^10*e2^6 + 197182536837697504700006400*e1^12*
    e2^6 + 72434401287317450706124800*e1^14*e2^6 + 
   11883768961200519256473600*e1^16*e2^6 + 733565985259291312128000*e1^18*
    e2^6 + 11003489778889369681920*e1^20*e2^6 + 7248650095988236615680*e2^8 + 
   761108260078764844646400*e1^2*e2^8 + 16268689059183598554316800*e1^4*
    e2^8 + 122918984002720522410393600*e1^6*e2^8 + 
   403327916258926714159104000*e1^8*e2^8 + 629191549363925674088202240*e1^10*
    e2^8 + 480632433541887667706265600*e1^12*e2^8 + 
   176558853137836286096179200*e1^14*e2^8 + 28966686842926265687654400*e1^16*
    e2^8 + 1788067089069522573312000*e1^18*e2^8 + 
   26821006336042838599680*e1^20*e2^8 + 7973515105587060277248*e2^10 + 
   837219086086641329111040*e1^2*e2^10 + 17895557965101958409748480*e1^4*
    e2^10 + 135210882402992574651432960*e1^6*e2^10 + 
   443660707884819385575014400*e1^8*e2^10 + 692110704300318241497022464*e1^10*
    e2^10 + 528695676896076434476892160*e1^12*e2^10 + 
   194214738451619914705797120*e1^14*e2^10 + 31863355527218892256419840*e1^16*
    e2^10 + 1966873797976474830643200*e1^18*e2^10 + 
   29503106969647122459648*e1^20*e2^10 + 3986757552793530138624*e2^12 + 
   418609543043320664555520*e1^2*e2^12 + 8947778982550979204874240*e1^4*
    e2^12 + 67605441201496287325716480*e1^6*e2^12 + 
   221830353942409692787507200*e1^8*e2^12 + 346055352150159120748511232*e1^10*
    e2^12 + 264347838448038217238446080*e1^12*e2^12 + 
   97107369225809957352898560*e1^14*e2^12 + 15931677763609446128209920*e1^16*
    e2^12 + 983436898988237415321600*e1^18*e2^12 + 
   14751553484823561229824*e1^20*e2^12 + 854305189884327886848*e2^14 + 
   89702044937854428119040*e1^2*e2^14 + 1917381210546638401044480*e1^4*
    e2^14 + 14486880257463490141224960*e1^6*e2^14 + 
   47535075844802077025894400*e1^8*e2^14 + 74154718317891240160395264*e1^10*
    e2^14 + 56645965381722475122524160*e1^12*e2^14 + 
   20808721976959276575621120*e1^14*e2^14 + 3413930949344881313187840*e1^16*
    e2^14 + 210736478354622303283200*e1^18*e2^14 + 
   3161047175319334549248*e1^20*e2^14 + 66742592959713116160*e2^16 + 
   7007972260769877196800*e1^2*e2^16 + 149795407073956125081600*e1^4*e2^16 + 
   1131787520114335167283200*e1^6*e2^16 + 3713677800375162267648000*e1^8*
    e2^16 + 5793337368585253137530880*e1^10*e2^16 + 
   4425466045447068368947200*e1^12*e2^16 + 1625681404449943482470400*e1^14*
    e2^16 + 266713355417568852592800*e1^16*e2^16 + 
   16463787371454867444000*e1^18*e2^16 + 246956810571823011660*e1^20*e2^16 + 
   1235973943698391040*e2^18 + 129777264088331059200*e1^2*e2^18 + 
   2773989019888076390400*e1^4*e2^18 + 20959028150265466060800*e1^6*e2^18 + 
   68771811118058560512000*e1^8*e2^18 + 107284025344171354398720*e1^10*
    e2^18 + 81953074915686451276800*e1^12*e2^18 + 
   30105211193517471897600*e1^14*e2^18 + 4939136211436460233200*e1^16*e2^18 + 
   304884951323238286000*e1^18*e2^18 + 4573274269848574290*e1^20*e2^18 + 
   295821145620*e1^2*(65536 + 1867776*e1^2 + 15876096*e1^4 + 55566336*e1^6 + 
     90295296*e1^8 + 70946304*e1^10 + 26604864*e1^12 + 4434144*e1^14 + 
     277134*e1^16 + 4199*e1^18)*e2^2*(98304 + 2228224*e2^2 + 14622720*e2^4 + 
     38019072*e2^6 + 43563520*e2^8 + 22404096*e2^10 + 4900896*e2^12 + 
     388960*e2^14 + 7293*e2^16)*Cos[2*Dv] + 204116590477800*e1^4*
    (163840 + 2228224*e1^2 + 9748480*e1^4 + 18104320*e1^6 + 15558400*e1^8 + 
     6223360*e1^10 + 1089088*e1^12 + 70720*e1^14 + 1105*e1^16)*e2^4*
    (4096 + 43008*e2^2 + 139776*e2^4 + 183040*e2^6 + 102960*e2^8 + 
     24024*e2^10 + 2002*e2^12 + 39*e2^14)*Cos[4*Dv] + 
   1438293413604429398016000*e1^6*e2^6*Cos[6*Dv] + 
   10787200602033220485120000*e1^8*e2^6*Cos[6*Dv] + 
   26293801467455974932480000*e1^10*e2^6*Cos[6*Dv] + 
   26780723716853307801600000*e1^12*e2^6*Cos[6*Dv] + 
   12051325672583988510720000*e1^14*e2^6*Cos[6*Dv] + 
   2300707628402397806592000*e1^16*e2^6*Cos[6*Dv] + 
   159771363083499847680000*e1^18*e2^6*Cos[6*Dv] + 
   2633593896980766720000*e1^20*e2^6*Cos[6*Dv] + 8013349018653249503232000*
    e1^6*e2^8*Cos[6*Dv] + 60100117639899371274240000*e1^8*e2^8*Cos[6*Dv] + 
   146494036747254717480960000*e1^10*e2^8*Cos[6*Dv] + 
   149206889279611286323200000*e1^12*e2^8*Cos[6*Dv] + 
   67143100175825078845440000*e1^14*e2^8*Cos[6*Dv] + 
   12818228215384787779584000*e1^16*e2^8*Cos[6*Dv] + 
   890154737179499151360000*e1^18*e2^8*Cos[6*Dv] + 
   14672880283178557440000*e1^20*e2^8*Cos[6*Dv] + 
   13772943625810272583680000*e1^6*e2^10*Cos[6*Dv] + 
   103297077193577044377600000*e1^8*e2^10*Cos[6*Dv] + 
   251786625659344045670400000*e1^10*e2^10*Cos[6*Dv] + 
   256449340949331898368000000*e1^12*e2^10*Cos[6*Dv] + 
   115402203427199354265600000*e1^14*e2^10*Cos[6*Dv] + 
   22031329745192603996160000*e1^16*e2^10*Cos[6*Dv] + 
   1529953454527264166400000*e1^18*e2^10*Cos[6*Dv] + 
   25219012986713145600000*e1^20*e2^10*Cos[6*Dv] + 
   9181962417206848389120000*e1^6*e2^12*Cos[6*Dv] + 
   68864718129051362918400000*e1^8*e2^12*Cos[6*Dv] + 
   167857750439562697113600000*e1^10*e2^12*Cos[6*Dv] + 
   170966227299554598912000000*e1^12*e2^12*Cos[6*Dv] + 
   76934802284799569510400000*e1^14*e2^12*Cos[6*Dv] + 
   14687553163461735997440000*e1^16*e2^12*Cos[6*Dv] + 
   1019968969684842777600000*e1^18*e2^12*Cos[6*Dv] + 
   16812675324475430400000*e1^20*e2^12*Cos[6*Dv] + 
   2410265134516797702144000*e1^6*e2^14*Cos[6*Dv] + 
   18076988508875982766080000*e1^8*e2^14*Cos[6*Dv] + 
   44062659490385207992320000*e1^10*e2^14*Cos[6*Dv] + 
   44878634666133082214400000*e1^12*e2^14*Cos[6*Dv] + 
   20195385599759886996480000*e1^14*e2^14*Cos[6*Dv] + 
   3855482705408705699328000*e1^16*e2^14*Cos[6*Dv] + 
   267741854542271229120000*e1^18*e2^14*Cos[6*Dv] + 
   4413327272674800480000*e1^20*e2^14*Cos[6*Dv] + 
   219115012228799791104000*e1^6*e2^16*Cos[6*Dv] + 
   1643362591715998433280000*e1^8*e2^16*Cos[6*Dv] + 
   4005696317307746181120000*e1^10*e2^16*Cos[6*Dv] + 
   4079875878739371110400000*e1^12*e2^16*Cos[6*Dv] + 
   1835944145432716999680000*e1^14*e2^16*Cos[6*Dv] + 
   350498427764427790848000*e1^16*e2^16*Cos[6*Dv] + 
   24340168594751929920000*e1^18*e2^16*Cos[6*Dv] + 
   401211570243163680000*e1^20*e2^16*Cos[6*Dv] + 4564896088099995648000*e1^6*
    e2^18*Cos[6*Dv] + 34236720660749967360000*e1^8*e2^18*Cos[6*Dv] + 
   83452006610578045440000*e1^10*e2^18*Cos[6*Dv] + 
   84997414140403564800000*e1^12*e2^18*Cos[6*Dv] + 
   38248836363181604160000*e1^14*e2^18*Cos[6*Dv] + 
   7302050578425578976000*e1^16*e2^18*Cos[6*Dv] + 
   507086845723998540000*e1^18*e2^18*Cos[6*Dv] + 8358574380065910000*e1^20*
    e2^18*Cos[6*Dv] + 3770704496157148053504000*e1^8*e2^8*Cos[8*Dv] + 
   16339719483347641565184000*e1^10*e2^8*Cos[8*Dv] + 
   22467114289603007152128000*e1^12*e2^8*Cos[8*Dv] + 
   12254789612510731173888000*e1^14*e2^8*Cos[8*Dv] + 
   2680735227736722444288000*e1^16*e2^8*Cos[8*Dv] + 
   206210402133594034176000*e1^18*e2^8*Cos[8*Dv] + 
   3682328609528464896000*e1^20*e2^8*Cos[8*Dv] + 11521597071591285719040000*
    e1^8*e2^10*Cos[8*Dv] + 49926920643562238115840000*e1^10*e2^10*Cos[8*Dv] + 
   68649515884898077409280000*e1^12*e2^10*Cos[8*Dv] + 
   37445190482671678586880000*e1^14*e2^10*Cos[8*Dv] + 
   8191135418084429690880000*e1^16*e2^10*Cos[8*Dv] + 
   630087339852648437760000*e1^18*e2^10*Cos[8*Dv] + 
   11251559640225864960000*e1^20*e2^10*Cos[8*Dv] + 
   10369437364432157147136000*e1^8*e2^12*Cos[8*Dv] + 
   44934228579206014304256000*e1^10*e2^12*Cos[8*Dv] + 
   61784564296408269668352000*e1^12*e2^12*Cos[8*Dv] + 
   33700671434404510728192000*e1^14*e2^12*Cos[8*Dv] + 
   7372021876275986721792000*e1^16*e2^12*Cos[8*Dv] + 
   567078605867383593984000*e1^18*e2^12*Cos[8*Dv] + 
   10126403676203278464000*e1^20*e2^12*Cos[8*Dv] + 
   3299366434137504546816000*e1^8*e2^14*Cos[8*Dv] + 
   14297254547929186369536000*e1^10*e2^14*Cos[8*Dv] + 
   19658725003402631258112000*e1^12*e2^14*Cos[8*Dv] + 
   10722940910946889777152000*e1^14*e2^14*Cos[8*Dv] + 
   2345643324269632138752000*e1^16*e2^14*Cos[8*Dv] + 
   180434101866894779904000*e1^18*e2^14*Cos[8*Dv] + 
   3222037533337406784000*e1^20*e2^14*Cos[8*Dv] + 
   343684003555990056960000*e1^8*e2^16*Cos[8*Dv] + 
   1489297348742623580160000*e1^10*e2^16*Cos[8*Dv] + 
   2047783854521107422720000*e1^12*e2^16*Cos[8*Dv] + 
   1116973011556967685120000*e1^14*e2^16*Cos[8*Dv] + 
   244337846278086681120000*e1^16*e2^16*Cos[8*Dv] + 
   18795218944468206240000*e1^18*e2^16*Cos[8*Dv] + 
   335628909722646540000*e1^20*e2^16*Cos[8*Dv] + 7931169312830539776000*e1^8*
    e2^18*Cos[8*Dv] + 34368400355599005696000*e1^10*e2^18*Cos[8*Dv] + 
   47256550488948632832000*e1^12*e2^18*Cos[8*Dv] + 
   25776300266699254272000*e1^14*e2^18*Cos[8*Dv] + 
   5638565683340461872000*e1^16*e2^18*Cos[8*Dv] + 
   433735821795420144000*e1^18*e2^18*Cos[8*Dv] + 7745282532061074000*e1^20*
    e2^18*Cos[8*Dv] + 3138762353745626018611200*e1^10*e2^10*Cos[10*Dv] + 
   7846905884364065046528000*e1^12*e2^10*Cos[10*Dv] + 
   5885179413273048784896000*e1^14*e2^10*Cos[10*Dv] + 
   1584471380496590057472000*e1^16*e2^10*Cos[10*Dv] + 
   141470658972909826560000*e1^18*e2^10*Cos[10*Dv] + 
   2829413179458196531200*e1^20*e2^10*Cos[10*Dv] + 
   5136156578856478939545600*e1^10*e2^12*Cos[10*Dv] + 
   12840391447141197348864000*e1^12*e2^12*Cos[10*Dv] + 
   9630293585355898011648000*e1^14*e2^12*Cos[10*Dv] + 
   2592771349903511003136000*e1^16*e2^12*Cos[10*Dv] + 
   231497441955670625280000*e1^18*e2^12*Cos[10*Dv] + 
   4629948839113412505600*e1^20*e2^12*Cos[10*Dv] + 
   2247068503249709536051200*e1^10*e2^14*Cos[10*Dv] + 
   5617671258124273840128000*e1^12*e2^14*Cos[10*Dv] + 
   4213253443593205380096000*e1^14*e2^14*Cos[10*Dv] + 
   1134337465582786063872000*e1^16*e2^14*Cos[10*Dv] + 
   101280130855605898560000*e1^18*e2^14*Cos[10*Dv] + 
   2025602617112117971200*e1^20*e2^14*Cos[10*Dv] + 
   288085705544834555904000*e1^10*e2^16*Cos[10*Dv] + 
   720214263862086389760000*e1^12*e2^16*Cos[10*Dv] + 
   540160697896564792320000*e1^14*e2^16*Cos[10*Dv] + 
   145427880202921290240000*e1^16*e2^16*Cos[10*Dv] + 
   12984632160975115200000*e1^18*e2^16*Cos[10*Dv] + 
   259692643219502304000*e1^20*e2^16*Cos[10*Dv] + 
   7716581398522354176000*e1^10*e2^18*Cos[10*Dv] + 
   19291453496305885440000*e1^12*e2^18*Cos[10*Dv] + 
   14468590122229414080000*e1^14*e2^18*Cos[10*Dv] + 
   3895389648292534560000*e1^16*e2^18*Cos[10*Dv] + 
   347802647168976300000*e1^18*e2^18*Cos[10*Dv] + 
   6956052943379526000*e1^20*e2^18*Cos[10*Dv] + 921416978845780365312000*
    e1^12*e2^12*Cos[12*Dv] + 1275808124555695890432000*e1^14*e2^12*
    Cos[12*Dv] + 478428046708385958912000*e1^16*e2^12*Cos[12*Dv] + 
   53158671856487328768000*e1^18*e2^12*Cos[12*Dv] + 
   1245906371636421768000*e1^20*e2^12*Cos[12*Dv] + 
   744221405990822602752000*e1^12*e2^14*Cos[12*Dv] + 
   1030460408294985142272000*e1^14*e2^14*Cos[12*Dv] + 
   386422653110619428352000*e1^16*e2^14*Cos[12*Dv] + 
   42935850345624380928000*e1^18*e2^14*Cos[12*Dv] + 
   1006308992475571428000*e1^20*e2^14*Cos[12*Dv] + 
   132896679641218321920000*e1^12*e2^16*Cos[12*Dv] + 
   184010787195533061120000*e1^14*e2^16*Cos[12*Dv] + 
   69004045198324897920000*e1^16*e2^16*Cos[12*Dv] + 
   7667116133147210880000*e1^18*e2^16*Cos[12*Dv] + 
   179698034370637755000*e1^20*e2^16*Cos[12*Dv] + 
   4429889321373944064000*e1^12*e2^18*Cos[12*Dv] + 
   6133692906517768704000*e1^14*e2^18*Cos[12*Dv] + 
   2300134839944163264000*e1^16*e2^18*Cos[12*Dv] + 
   255570537771573696000*e1^18*e2^18*Cos[12*Dv] + 
   5989934479021258500*e1^20*e2^18*Cos[12*Dv] + 96386602816707793920000*e1^14*
    e2^14*Cos[14*Dv] + 67470621971695455744000*e1^16*e2^14*Cos[14*Dv] + 
   10542284683077414960000*e1^18*e2^14*Cos[14*Dv] + 
   310067196561100440000*e1^20*e2^14*Cos[14*Dv] + 
   32128867605569264640000*e1^14*e2^16*Cos[14*Dv] + 
   22490207323898485248000*e1^16*e2^16*Cos[14*Dv] + 
   3514094894359138320000*e1^18*e2^16*Cos[14*Dv] + 
   103355732187033480000*e1^20*e2^16*Cos[14*Dv] + 
   1506040669011059280000*e1^14*e2^18*Cos[14*Dv] + 
   1054228468307741496000*e1^16*e2^18*Cos[14*Dv] + 
   164723198173084608750*e1^18*e2^18*Cos[14*Dv] + 
   4844799946267194375*e1^20*e2^18*Cos[14*Dv] + 3250537777282202946000*e1^16*
    e2^16*Cos[16*Dv] + 956040522730059690000*e1^18*e2^16*Cos[16*Dv] + 
   39835021780419153750*e1^20*e2^16*Cos[16*Dv] + 286812156819017907000*e1^16*
    e2^18*Cos[16*Dv] + 84356516711475855000*e1^18*e2^18*Cos[16*Dv] + 
   3514854862978160625*e1^20*e2^18*Cos[16*Dv] + 25046595393962892750*e1^18*
    e2^18*Cos[18*Dv] + 1977362794260228375*e1^20*e2^18*Cos[18*Dv]))/
 2361183241434822606848

R21 = (-345*e1*e2*Cos[Dv]*(186591696789641887744 + 9796064081456199106560*e1^2 + 
   139593913160750837268480*e1^4 + 791032174577588077854720*e1^6 + 
   2076459458266168704368640*e1^8 + 2699397295746019315679232*e1^10 + 
   1767462515071798361456640*e1^12 + 568112951273078044753920*e1^14 + 
   82849805393990548193280*e1^16 + 4602766966332808232960*e1^18 + 
   62765004086356475904*e1^20 + 7976795037757190701056*e2^2 + 
   351725348448474958397440*e1^2*e2^2 + 4534309429275103089131520*e1^4*e2^2 + 
   24069979026432322940436480*e1^6*e2^2 + 60340923066996640563855360*e1^8*
    e2^2 + 75803483243806583232135168*e1^10*e2^2 + 
   48336943604151056974479360*e1^12*e2^2 + 15212802361867978753966080*e1^14*
    e2^2 + 2180725234834679786373120*e1^16*e2^2 + 
   119432836347181179863040*e1^18*e2^2 + 1609100432142484176896*e1^20*e2^2 + 
   90403677094581494611968*e2^4 + 3606234399891310059192320*e1^2*e2^4 + 
   45303472712135855371714560*e1^4*e2^4 + 240646261771306700887818240*e1^6*
    e2^4 + 609338998174130731304878080*e1^8*e2^4 + 
   775399336175510452546043904*e1^10*e2^4 + 501015821659562932520878080*e1^12*
    e2^4 + 159676284585302204602122240*e1^14*e2^4 + 
   23156237457225983679528960*e1^16*e2^4 + 1281663743030019025797120*e1^18*
    e2^4 + 17433430626532111679488*e1^20*e2^4 + 395516087288794038927360*
    e2^6 + 14779811682897040402022400*e1^2*e2^6 + 
   185793069749905908773683200*e1^4*e2^6 + 996181748410794063062630400*e1^6*
    e2^6 + 2538655548428103114660249600*e1^8*e2^6 + 
   3238838957748984595171246080*e1^10*e2^6 + 2092158023365667413662105600*
    e1^12*e2^6 + 665359988178491993279692800*e1^14*e2^6 + 
   96176290156163363104358400*e1^16*e2^6 + 5302488516304369444454400*e1^18*
    e2^6 + 71821200679220594933760*e1^20*e2^6 + 771256370213148375908352*
    e2^8 + 27523929820033555344916480*e1^2*e2^8 + 
   349473837188104390013091840*e1^4*e2^8 + 1885858407403733742319042560*e1^6*
    e2^8 + 4813751721617513109384069120*e1^8*e2^8 + 
   6142159779087261205430009856*e1^10*e2^8 + 3968874136983575182568325120*
    e1^12*e2^8 + 1263630414631754598564495360*e1^14*e2^8 + 
   183023923798904848535715840*e1^16*e2^8 + 10118893812266483347783680*e1^18*
    e2^8 + 137525709910112464658432*e1^20*e2^8 + 
   706985006028719344582656*e2^10 + 24381237300639544314429440*e1^2*e2^10 + 
   313580613894507903603179520*e1^4*e2^10 + 1696534692154230026042081280*e1^6*
    e2^10 + 4331010100638453414085263360*e1^8*e2^10 + 
   5528748484822781498090323968*e1^10*e2^10 + 3574712047131514473071247360*
    e1^12*e2^10 + 1138268478692077271336878080*e1^14*e2^10 + 
   164730026709450667007262720*e1^16*e2^10 + 9089675895165417382871040*e1^18*
    e2^10 + 123156960252750416202496*e1^20*e2^10 + 
   302993574012308290535424*e2^12 + 10176198653505485678837760*e1^2*e2^12 + 
   132621835145178423314350080*e1^4*e2^12 + 717311322296800256112721920*e1^6*
    e2^12 + 1831788063223188545800765440*e1^8*e2^12 + 
   2339811521758809473282998272*e1^10*e2^12 + 1512933366277068646844989440*
    e1^12*e2^12 + 481711998323560339939000320*e1^14*e2^12 + 
   69761183387575718774292480*e1^16*e2^12 + 3858161475518772520412160*e1^18*
    e2^12 + 52506131304833107190784*e1^20*e2^12 + 
   56811295127307804475392*e2^14 + 1868238886545190373294080*e1^2*e2^14 + 
   24655896884495193357680640*e1^4*e2^14 + 133071997635698398655938560*e1^6*
    e2^14 + 340208188554703161151979520*e1^8*e2^14 + 
   434611600955156776328626176*e1^10*e2^14 + 280998665688743531631083520*
    e1^12*e2^14 + 89513031162747533981122560*e1^14*e2^14 + 
   12962150102456503729482240*e1^16*e2^14 + 714707500568688446561280*e1^18*
    e2^14 + 9643460595412686006272*e1^20*e2^14 + 
   3945228828285264199680*e2^16 + 127527791510799987507200*e1^2*e2^16 + 
   1702664518913675270553600*e1^4*e2^16 + 9159646681539367914700800*e1^6*
    e2^16 + 23464605615244211350732800*e1^8*e2^16 + 
   29950913947172848546775040*e1^10*e2^16 + 19378106496548810770636800*e1^12*
    e2^16 + 6172452429741192252134400*e1^14*e2^16 + 
   892940206937357045174400*e1^16*e2^16 + 49509085102407944059200*e1^18*
    e2^16 + 685429596751275948880*e1^20*e2^16 + 65753813804754403328*e2^18 + 
   2095312918371599646720*e1^2*e2^18 + 28271994331544537333760*e1^4*e2^18 + 
   151499671894410555555840*e1^6*e2^18 + 389188223548710897991680*e1^8*
    e2^18 + 495800503372659129974784*e1^10*e2^18 + 
   321513456293231043367680*e1^12*e2^18 + 102101071509812635223040*e1^14*
    e2^18 + 14852725530722383217760*e1^16*e2^18 + 
   815765680310790267520*e1^18*e2^18 + 9775206266963573898*e1^20*e2^18 + 
   2300*e1^2*e2^2*(1779477088829440*(32768 + 557056*e2^2 + 2924544*e2^4 + 
       6336512*e2^6 + 6223360*e2^8 + 2800512*e2^10 + 544544*e2^12 + 
       38896*e2^14 + 663*e2^16) + 2001911724933120*e1^2*
      (622592 + 9699328*e2^2 + 47824896*e2^4 + 98828288*e2^6 + 
       93533440*e2^8 + 40854528*e2^10 + 7751744*e2^12 + 542464*e2^14 + 
       9087*e2^16) + 114394955710464*e1^4*(74088448 + 1084030976*e2^2 + 
       5173223424*e2^4 + 10518756352*e2^6 + 9886722560*e2^8 + 
       4311470592*e2^10 + 819224224*e2^12 + 57509816*e2^14 + 967323*e2^16) + 
     25665534935040*e1^6*(963149824 + 13440647168*e2^2 + 63112538112*e2^4 + 
       127698448384*e2^6 + 119821425152*e2^8 + 52177342464*e2^10 + 
       9893434096*e2^12 + 692497568*e2^14 + 11605611*e2^16) + 
     349984567296*e1^8*(98378874880 + 1322936975360*e2^2 + 
       6169314877440*e2^4 + 12461428215808*e2^6 + 11675321515520*e2^8 + 
       5077382319360*e2^10 + 962203570720*e2^12 + 67392257360*e2^14 + 
       1131605643*e2^16) + 46271998080*e1^10*(511570149376 + 
       6677336686592*e2^2 + 31088577282048*e2^4 + 62705570676736*e2^6 + 
       58671973468160*e2^8 + 25503806152704*e2^10 + 4832258706688*e2^12 + 
       338123466752*e2^14 + 5662733883*e2^16) + 1814588160*e1^12*
      (4348346269696 + 55384199856128*e2^2 + 258226965454848*e2^4 + 
       519750146885632*e2^6 + 486050260866560*e2^8 + 211238737749504*e2^10 + 
       39994448332192*e2^12 + 2798348151362*e2^14 + 47009628669*e2^16) + 
     16011072*e1^14*(73921886584832 + 922431962742784*e2^2 + 
       4314373514121216*e2^4 + 8658502071984128*e2^6 + 
       8102166748848640*e2^8 + 3517836548087808*e2^10 + 
       666006860024156*e2^12 + 46642004677624*e2^14 + 778974938907*e2^16) + 
     27720*e1^16*(2425981914284032 + 29750199264641024*e2^2 + 
       139718272402415616*e2^4 + 279382019431370752*e2^6 + 
       261934200605202944*e2^8 + 113431173749665344*e2^10 + 
       21541190805243424*e2^12 + 1499786415708944*e2^14 + 
       25290867078513*e2^16) + 11*e1^18*(84909366999941120 + 
       1025787656387952640*e2^2 + 4839604262456770560*e2^4 + 
       9636882969052971008*e2^6 + 9063712457983880320*e2^8 + 
       3906220772500369920*e2^10 + 748340428380856640*e2^12 + 
       50723434459882240*e2^14 + 975716293347789*e2^16))*Cos[2*Dv] + 
   41400*e1^4*e2^4*(6005735174799360*(16384 + 143360*e2^2 + 399360*e2^4 + 
       457600*e2^6 + 228800*e2^8 + 48048*e2^10 + 3640*e2^12 + 65*e2^14) + 
     2287899114209280*e1^2*(487424 + 3997696*e2^2 + 10578048*e2^4 + 
       11623040*e2^6 + 5612464*e2^8 + 1144416*e2^10 + 84539*e2^12 + 
       1477*e2^14) + 51331069870080*e1^4*(81469440 + 634682880*e2^2 + 
       1626406912*e2^4 + 1752827648*e2^6 + 837169632*e2^8 + 169787436*e2^10 + 
       12521460*e2^12 + 218943*e2^14) + 5599753076736*e1^6*
      (1213555200 + 9065971200*e2^2 + 22786759424*e2^4 + 24336732160*e2^6 + 
       11564419620*e2^8 + 2335669140*e2^10 + 171474375*e2^12 + 
       2982324*e2^14) + 7711999680*e1^8*(673118617600 + 4856352849920*e2^2 + 
       12073102319616*e2^4 + 12828796165120*e2^6 + 6072485576960*e2^8 + 
       1223032655040*e2^10 + 89705431840*e2^12 + 1562647961*e2^14) + 
     1814588160*e1^10*(1029871484928 + 7214607728640*e2^2 + 
       17839517389824*e2^4 + 18877545323520*e2^6 + 8910666486720*e2^8 + 
       1792615743232*e2^10 + 131288323775*e2^12 + 2276174019*e2^14) + 
     160110720*e1^12*(1856889495552 + 12684193686528*e2^2 + 
       31311904146432*e2^4 + 32984536416000*e2^6 + 15554921881056*e2^8 + 
       3124662105845*e2^10 + 228356338726*e2^12 + 3981655546*e2^14) + 
     295680*e1^14*(59851527490560 + 400003195038720*e2^2 + 
       988240798142208*e2^4 + 1035483506623488*e2^6 + 489088497369507*e2^8 + 
       97782159682221*e2^10 + 7186888260530*e2^12 + 123929163097*e2^14) + 
     11*e1^16*(23203976811724800 + 152142041238220800*e2^2 + 
       376803659697813504*e2^4 + 392357429317114560*e2^6 + 
       186141389503389120*e2^8 + 36816520159288240*e2^10 + 
       2781387733371800*e2^12 + 41237112800667*e2^14))*Cos[4*Dv] + 
   25314985050805201010688000*e1^6*e2^6*Cos[6*Dv] + 
   166129589395909131632640000*e1^8*e2^6*Cos[6*Dv] + 
   359947443691136451870720000*e1^10*e2^6*Cos[6*Dv] + 
   329951823383541747548160000*e1^12*e2^6*Cos[6*Dv] + 
   134980291384176169451520000*e1^14*e2^6*Cos[6*Dv] + 
   23621550992230829654016000*e1^16*e2^6*Cos[6*Dv] + 
   1514201986681463439360000*e1^18*e2^6*Cos[6*Dv] + 
   23176561020634644480000*e1^20*e2^6*Cos[6*Dv] + 
   123410552122675354927104000*e1^6*e2^8*Cos[6*Dv] + 
   763785914704155069382656000*e1^8*e2^8*Cos[6*Dv] + 
   1574970036950772608296550400*e1^10*e2^8*Cos[6*Dv] + 
   1383797950190369026080768000*e1^12*e2^8*Cos[6*Dv] + 
   545670326095660329467904000*e1^14*e2^8*Cos[6*Dv] + 
   92467267986681367363584000*e1^16*e2^8*Cos[6*Dv] + 
   5761178035040425181184000*e1^18*e2^8*Cos[6*Dv] + 
   85976457475065407078400*e1^20*e2^8*Cos[6*Dv] + 
   188543899076309570027520000*e1^6*e2^10*Cos[6*Dv] + 
   1110555795285801198157824000*e1^8*e2^10*Cos[6*Dv] + 
   2215709698654902503079936000*e1^10*e2^10*Cos[6*Dv] + 
   1906464423564555884789760000*e1^12*e2^10*Cos[6*Dv] + 
   742708679097359494840320000*e1^14*e2^10*Cos[6*Dv] + 
   125133125259250883174400000*e1^16*e2^10*Cos[6*Dv] + 
   7787220505544045389824000*e1^18*e2^10*Cos[6*Dv] + 
   116455977221897117376000*e1^20*e2^10*Cos[6*Dv] + 
   113126339445785742016512000*e1^6*e2^12*Cos[6*Dv] + 
   638675977010939550498816000*e1^8*e2^12*Cos[6*Dv] + 
   1247867622696800215498752000*e1^10*e2^12*Cos[6*Dv] + 
   1062396937920571148206080000*e1^12*e2^12*Cos[6*Dv] + 
   411027761344129268613120000*e1^14*e2^12*Cos[6*Dv] + 
   68779841314894714109952000*e1^16*e2^12*Cos[6*Dv] + 
   4244359114055849031936000*e1^18*e2^12*Cos[6*Dv] + 
   62798986486612138752000*e1^20*e2^12*Cos[6*Dv] + 
   26996058276835233890304000*e1^6*e2^14*Cos[6*Dv] + 
   146911241641139319472128000*e1^8*e2^14*Cos[6*Dv] + 
   283579677473537261666304000*e1^10*e2^14*Cos[6*Dv] + 
   239766194117408740024320000*e1^12*e2^14*Cos[6*Dv] + 
   92222391763811755708416000*e1^14*e2^14*Cos[6*Dv] + 
   15384173732101808548992000*e1^16*e2^14*Cos[6*Dv] + 
   951620528321253762048000*e1^18*e2^14*Cos[6*Dv] + 
   14222989525415799744000*e1^20*e2^14*Cos[6*Dv] + 
   2249671523069602824192000*e1^6*e2^16*Cos[6*Dv] + 
   11854777947010431713280000*e1^8*e2^16*Cos[6*Dv] + 
   22751477319863796940800000*e1^10*e2^16*Cos[6*Dv] + 
   19105511476359642808320000*e1^12*e2^16*Cos[6*Dv] + 
   7325797015286575499520000*e1^14*e2^16*Cos[6*Dv] + 
   1220885898877063786752000*e1^16*e2^16*Cos[6*Dv] + 
   74795936265502784640000*e1^18*e2^16*Cos[6*Dv] + 
   1081025178188820480000*e1^20*e2^16*Cos[6*Dv] + 
   43262913905184669696000*e1^6*e2^18*Cos[6*Dv] + 
   221583770578477891584000*e1^8*e2^18*Cos[6*Dv] + 
   424757482120584293990400*e1^10*e2^18*Cos[6*Dv] + 
   353696592837987419328000*e1^12*e2^18*Cos[6*Dv] + 
   135945789760179108864000*e1^14*e2^18*Cos[6*Dv] + 
   22438780879650835392000*e1^16*e2^18*Cos[6*Dv] + 
   1389602274969441456000*e1^18*e2^18*Cos[6*Dv] + 
   23143282258546573200*e1^20*e2^18*Cos[6*Dv] + 46095833600901947326464000*
    e1^8*e2^8*Cos[8*Dv] + 179773751043517594573209600*e1^10*e2^8*Cos[8*Dv] + 
   224717188804396993216512000*e1^12*e2^8*Cos[8*Dv] + 
   112358594402198496608256000*e1^14*e2^8*Cos[8*Dv] + 
   22687793100443927199744000*e1^16*e2^8*Cos[8*Dv] + 
   1620556650031709085696000*e1^18*e2^8*Cos[8*Dv] + 
   27009277500528484761600*e1^20*e2^8*Cos[8*Dv] + 
   126763542402480355147776000*e1^8*e2^10*Cos[8*Dv] + 
   465148866336374195748864000*e1^10*e2^10*Cos[8*Dv] + 
   550989261010781089136640000*e1^12*e2^10*Cos[8*Dv] + 
   262613282774369267220480000*e1^14*e2^10*Cos[8*Dv] + 
   50798218068301650186240000*e1^16*e2^10*Cos[8*Dv] + 
   3490429707760604184576000*e1^18*e2^10*Cos[8*Dv] + 
   56161117879704661824000*e1^20*e2^10*Cos[8*Dv] + 
   103715625602029381484544000*e1^8*e2^12*Cos[8*Dv] + 
   360647516297965803798528000*e1^10*e2^12*Cos[8*Dv] + 
   412075272824631036149760000*e1^12*e2^12*Cos[8*Dv] + 
   192165415778907988623360000*e1^14*e2^12*Cos[8*Dv] + 
   36778964681636805906432000*e1^16*e2^12*Cos[8*Dv] + 
   2522231013926940712704000*e1^18*e2^12*Cos[8*Dv] + 
   40771270574348928768000*e1^20*e2^12*Cos[8*Dv] + 
   30250390800591902932992000*e1^8*e2^14*Cos[8*Dv] + 
   100270526150213720211456000*e1^10*e2^14*Cos[8*Dv] + 
   112096492537696326696960000*e1^12*e2^14*Cos[8*Dv] + 
   51721434595094862495744000*e1^14*e2^14*Cos[8*Dv] + 
   9805995880706849636736000*e1^16*e2^14*Cos[8*Dv] + 
   663133934038275608832000*e1^18*e2^14*Cos[8*Dv] + 
   10492640000495364096000*e1^20*e2^14*Cos[8*Dv] + 
   2908691423133836820480000*e1^8*e2^16*Cos[8*Dv] + 
   9236039648782118215680000*e1^10*e2^16*Cos[8*Dv] + 
   10216379078232446085120000*e1^12*e2^16*Cos[8*Dv] + 
   4669521847955642684160000*e1^14*e2^16*Cos[8*Dv] + 
   878294902190324395392000*e1^16*e2^16*Cos[8*Dv] + 
   59766935597791329600000*e1^18*e2^16*Cos[8*Dv] + 
   978610615637109840000*e1^20*e2^16*Cos[8*Dv] + 62329101924296503296000*e1^8*
    e2^18*Cos[8*Dv] + 190387074968760228249600*e1^10*e2^18*Cos[8*Dv] + 
   210185917827245059392000*e1^12*e2^18*Cos[8*Dv] + 
   94733419148325086976000*e1^14*e2^18*Cos[8*Dv] + 
   17930080679337398880000*e1^16*e2^18*Cos[8*Dv] + 
   1198145260863137664000*e1^18*e2^18*Cos[8*Dv] + 
   16465098391952086800*e1^20*e2^18*Cos[8*Dv] + 29228949033299189327462400*
    e1^10*e2^10*Cos[10*Dv] + 66983008201310642208768000*e1^12*e2^10*
    Cos[10*Dv] + 46372851831676598452224000*e1^14*e2^10*Cos[10*Dv] + 
   11593212957919149613056000*e1^16*e2^10*Cos[10*Dv] + 
   966101079826595801088000*e1^18*e2^10*Cos[10*Dv] + 
   18114395246748671270400*e1^20*e2^10*Cos[10*Dv] + 
   43843423549948783991193600*e1^10*e2^12*Cos[10*Dv] + 
   93538401985262198587392000*e1^12*e2^12*Cos[10*Dv] + 
   60641421626038628745216000*e1^14*e2^12*Cos[10*Dv] + 
   14268569794362030292992000*e1^16*e2^12*Cos[10*Dv] + 
   1124021448644404730112000*e1^18*e2^12*Cos[10*Dv] + 
   19999603801840161945600*e1^20*e2^12*Cos[10*Dv] + 
   17705997972094701227212800*e1^10*e2^14*Cos[10*Dv] + 
   35374162615189200101376000*e1^12*e2^14*Cos[10*Dv] + 
   22013892981347900903424000*e1^14*e2^14*Cos[10*Dv] + 
   5082868341459477588096000*e1^16*e2^14*Cos[10*Dv] + 
   400356367545033478656000*e1^18*e2^14*Cos[10*Dv] + 
   7232198359226454028800*e1^20*e2^14*Cos[10*Dv] + 
   2107856901439845384192000*e1^10*e2^16*Cos[10*Dv] + 
   3963491609545008414720000*e1^12*e2^16*Cos[10*Dv] + 
   2420413495933084565760000*e1^14*e2^16*Cos[10*Dv] + 
   553326657633360914688000*e1^16*e2^16*Cos[10*Dv] + 
   42491747246757621120000*e1^18*e2^16*Cos[10*Dv] + 
   725700765105372672000*e1^20*e2^16*Cos[10*Dv] + 
   52696422535996134604800*e1^10*e2^18*Cos[10*Dv] + 
   93668454053700394176000*e1^12*e2^18*Cos[10*Dv] + 
   57193766792147639808000*e1^14*e2^18*Cos[10*Dv] + 
   12747524174027286336000*e1^16*e2^18*Cos[10*Dv] + 
   993112228662911280000*e1^18*e2^18*Cos[10*Dv] + 
   20055859766815395600*e1^20*e2^18*Cos[10*Dv] + 6936110316703764725760000*
    e1^12*e2^12*Cos[12*Dv] + 8917856121476268933120000*e1^14*e2^12*
    Cos[12*Dv] + 3121249642516694126592000*e1^16*e2^12*Cos[12*Dv] + 
   325130171095488971520000*e1^18*e2^12*Cos[12*Dv] + 
   7171989068282844960000*e1^20*e2^12*Cos[12*Dv] + 
   5202082737527823544320000*e1^12*e2^14*Cos[12*Dv] + 
   6077353801302346235904000*e1^14*e2^14*Cos[12*Dv] + 
   1939943354203084196736000*e1^16*e2^14*Cos[12*Dv] + 
   184877940426846670080000*e1^18*e2^14*Cos[12*Dv] + 
   3740944915246298760000*e1^20*e2^14*Cos[12*Dv] + 
   867013789587970590720000*e1^12*e2^16*Cos[12*Dv] + 
   923782549620516284160000*e1^14*e2^16*Cos[12*Dv] + 
   282722353755039297792000*e1^16*e2^16*Cos[12*Dv] + 
   27179003702275729920000*e1^18*e2^16*Cos[12*Dv] + 
   580625815189002660000*e1^20*e2^16*Cos[12*Dv] + 
   27094180924624080960000*e1^12*e2^18*Cos[12*Dv] + 
   26411134346692381440000*e1^14*e2^18*Cos[12*Dv] + 
   8153701110682718976000*e1^16*e2^18*Cos[12*Dv] + 
   748656545062922496000*e1^18*e2^18*Cos[12*Dv] + 
   12602304740543987700*e1^20*e2^18*Cos[12*Dv] + 
   611038289804855463936000*e1^14*e2^14*Cos[14*Dv] + 
   400993877684436398208000*e1^16*e2^14*Cos[14*Dv] + 
   58969687894770058560000*e1^18*e2^14*Cos[14*Dv] + 
   1638046885965834960000*e1^20*e2^14*Cos[14*Dv] + 
   190949465564017332480000*e1^14*e2^16*Cos[14*Dv] + 
   107433851559547468032000*e1^16*e2^16*Cos[14*Dv] + 
   13462267684660391520000*e1^18*e2^16*Cos[14*Dv] + 
   315872818346352960000*e1^20*e2^16*Cos[14*Dv] + 
   8424241127824294080000*e1^14*e2^18*Cos[14*Dv] + 
   4038680305398117456000*e1^16*e2^18*Cos[14*Dv] + 
   521383185778831299000*e1^18*e2^18*Cos[14*Dv] + 
   15413277557435875425*e1^20*e2^18*Cos[14*Dv] + 
   17876735216838906408000*e1^16*e2^16*Cos[16*Dv] + 
   4965759782455251780000*e1^18*e2^16*Cos[16*Dv] + 
   196016833517970465000*e1^20*e2^16*Cos[16*Dv] + 
   1489727934736575534000*e1^16*e2^18*Cos[16*Dv] + 
   291618026005682376000*e1^18*e2^18*Cos[16*Dv] + 
   7170089436578393325*e1^20*e2^18*Cos[16*Dv] + 122195289198921939000*e1^18*
    e2^18*Cos[18*Dv] + 9164646689919145425*e1^20*e2^18*Cos[18*Dv]))/
 9444732965739290427392

R22 = (63*(135703052210648645632 + 17166436104647053672448*e1^2 + 
   450618947746985158901760*e1^4 + 4280880003596359009566720*e1^6 + 
   18193740015284525790658560*e1^8 + 38206854032097504160382976*e1^10 + 
   41390758534772296173748224*e1^12 + 23229507340943635607715840*e1^14 + 
   6533298939640397514670080*e1^16 + 846909121805236714864640*e1^18 + 
   42345456090261835743232*e1^20 + 524943670540435980288*e1^22 + 
   14248820482118107791360*e2^2 + 1802475790987940635607040*e1^2*e2^2 + 
   47314989513433441684684800*e1^4*e2^2 + 449492400377617696004505600*e1^6*
    e2^2 + 1910342701604875208019148800*e1^8*e2^2 + 
   4011719673370237936840212480*e1^10*e2^2 + 4346029646151091098243563520*
    e1^12*e2^2 + 2439098270799081738810163200*e1^14*e2^2 + 
   685996388662241739040358400*e1^16*e2^2 + 88925457789549855060787200*e1^18*
    e2^2 + 4446272889477492753039360*e1^20*e2^2 + 
   55119085406745777930240*e1^22*e2^2 + 304568537805274554040320*e2^4 + 
   38527920032367231086100480*e1^2*e2^4 + 1011357900849639816010137600*e1^4*
    e2^4 + 9607900058071578252096307200*e1^6*e2^4 + 
   40833575246804207571409305600*e1^8*e2^4 + 85750508018288835899959541760*
    e1^10*e2^4 + 92896383686479572224956170240*e1^12*e2^4 + 
   52135725538330372167067238400*e1^14*e2^4 + 14663172807655417171987660800*
    e1^16*e2^4 + 1900781660251628151924326400*e1^18*e2^4 + 
   95039083012581407596216320*e1^20*e2^4 + 1178170450569191003258880*e1^22*
    e2^4 + 2301184507862074408304640*e2^6 + 291099840244552412650536960*e1^2*
    e2^6 + 7641370806419500832076595200*e1^4*e2^6 + 
   72593022660985257904727654400*e1^6*e2^6 + 308520346309187346095092531200*
    e1^8*e2^6 + 647892727249293426799694315520*e1^10*e2^6 + 
   701883787853401212366335508480*e1^12*e2^6 + 393914370734051700817841356800*
    e1^14*e2^6 + 110788416768952040855017881600*e1^16*e2^6 + 
   14361461433012301592317132800*e1^18*e2^6 + 718073071650615079615856640*
    e1^20*e2^6 + 8901732293189443135733760*e1^22*e2^6 + 
   7550761666422431652249600*e2^8 + 955171350802437604009574400*e1^2*e2^8 + 
   25073247958563987105251328000*e1^4*e2^8 + 238195855606357877499887616000*
    e1^6*e2^8 + 1012332386327020979374522368000*e1^8*e2^8 + 
   2125898011286744056686496972800*e1^10*e2^8 + 
   2303056178893972728077038387200*e1^12*e2^8 + 
   1292531528971107143308541952000*e1^14*e2^8 + 
   363524492523123884055527424000*e1^16*e2^8 + 47123545327071614599790592000*
    e1^18*e2^8 + 2356177266353580729989529600*e1^20*e2^8 + 
   29208809087027860289126400*e1^22*e2^8 + 11779188199618993377509376*e2^10 + 
   1490067307251802662254936064*e1^2*e2^10 + 39114266815359819884192071680*
    e1^4*e2^10 + 371585534745918288899824680960*e1^6*e2^10 + 
   1579238522670152727824254894080*e1^8*e2^10 + 
   3316400897607320728430935277568*e1^10*e2^10 + 
   3592767639074597455800179884032*e1^12*e2^10 + 
   2016349185194927143561325445120*e1^14*e2^10 + 
   567098208336073259126622781440*e1^16*e2^10 + 73512730710231718775673323520*
    e1^18*e2^10 + 3675636535511585938783666176*e1^20*e2^10 + 
   45565742175763462051037184*e1^22*e2^10 + 8997990985820064385597440*e2^12 + 
   1138245859706238144778076160*e1^2*e2^12 + 29878953817288751300424499200*
    e1^4*e2^12 + 283850061264243137354032742400*e1^6*e2^12 + 
   1206362760373033333754639155200*e1^8*e2^12 + 
   2533361796783370000884742225920*e1^10*e2^12 + 
   2744475279848650834291804078080*e1^12*e2^12 + 
   1540266738690569345776012492800*e1^14*e2^12 + 
   433200020256722628499503513600*e1^16*e2^12 + 56155558181427007398083788800*
    e1^18*e2^12 + 2807777909071350369904189440*e1^20*e2^12 + 
   34807164162041533511208960*e1^22*e2^12 + 3305384443770635896750080*e2^14 + 
   418131132136985440938885120*e1^2*e2^14 + 10975942218595867824645734400*
    e1^4*e2^14 + 104271451076660744334134476800*e1^6*e2^14 + 
   443153667075808163420071526400*e1^8*e2^14 + 930622700859197143182150205440*
    e1^10*e2^14 + 1008174592597463571780662722560*e1^12*e2^14 + 
   565812271355719351509555609600*e1^14*e2^14 + 
   159134701318796067612062515200*e1^16*e2^14 + 20628572393177268023785881600*
    e1^18*e2^14 + 1031428619658863401189294080*e1^20*e2^14 + 
   12786305202382604146974720*e1^22*e2^14 + 542289635306119951810560*e2^16 + 
   68599638866224173904035840*e1^2*e2^16 + 1800740520238384564980940800*e1^4*
    e2^16 + 17107034942264653367318937600*e1^6*e2^16 + 
   72704898504624776811105484800*e1^8*e2^16 + 152680286859712031303321518080*
    e1^10*e2^16 + 165403644098021367245264977920*e1^12*e2^16 + 
   92828575769297706107036467200*e1^14*e2^16 + 26108036935114979842604006400*
    e1^16*e2^16 + 3384375158255645535152371200*e1^18*e2^16 + 
   169218757912782276757618560*e1^20*e2^16 + 2097753197265895992863040*e1^22*
    e2^16 + 33474668846056787148800*e2^18 + 4234545609026183574323200*e1^2*
    e2^18 + 111156822236937318825984000*e1^4*e2^18 + 
   1055989811250904528846848000*e1^6*e2^18 + 4487956697816344247599104000*
    e1^8*e2^18 + 9424709065414322919958118400*e1^10*e2^18 + 
   10210101487532183163287961600*e1^12*e2^18 + 5730158998104796673273856000*
    e1^14*e2^18 + 1611607218216974064358272000*e1^16*e2^18 + 
   208912046805904045379776000*e1^18*e2^18 + 10445602340295202268988800*e1^20*
    e2^18 + 129490938102833085979200*e1^22*e2^18 + 
   502120032690851807232*e2^20 + 63518184135392753614848*e1^2*e2^20 + 
   1667352333554059782389760*e1^4*e2^20 + 15839847168763567932702720*e1^6*
    e2^20 + 67319350467245163713986560*e1^8*e2^20 + 
   141370635981214843799371776*e1^10*e2^20 + 153151522312982747449319424*
    e1^12*e2^20 + 85952384971571950099107840*e1^14*e2^20 + 
   24174108273254610965374080*e1^16*e2^20 + 3133680702088560680696640*e1^18*
    e2^20 + 156684035104428034034832*e1^20*e2^20 + 
   1942364071542496289688*e1^22*e2^20 + 31225565371000*e1^2*
    (524288 + 18350080*e1^2 + 196116480*e1^4 + 889061376*e1^6 + 
     1944821760*e1^8 + 2167087104*e1^10 + 1241560320*e1^12 + 
     354731520*e1^14 + 46558512*e1^16 + 2351440*e1^18 + 29393*e1^20)*e2^2*
    (65536 + 1867776*e2^2 + 15876096*e2^4 + 55566336*e2^6 + 90295296*e2^8 + 
     70946304*e2^10 + 26604864*e2^12 + 4434144*e2^14 + 277134*e2^16 + 
     4199*e2^18)*Cos[2*Dv] + 2107725662542500*e1^4*
    (327680 + 5603328*e1^2 + 31752192*e1^4 + 79380480*e1^6 + 96744960*e1^8 + 
     59121920*e1^10 + 17736576*e1^12 + 2418624*e1^14 + 125970*e1^16 + 
     1615*e1^18)*e2^4*(163840 + 2228224*e2^2 + 9748480*e2^4 + 18104320*e2^6 + 
     15558400*e2^8 + 6223360*e2^10 + 1089088*e2^12 + 70720*e2^14 + 
     1105*e2^16)*Cos[4*Dv] + 1772048953556364070748160000*e1^6*e2^6*
    Cos[6*Dv] + 17214189834547536687267840000*e1^8*e2^6*Cos[6*Dv] + 
   56484060394609104755097600000*e1^10*e2^6*Cos[6*Dv] + 
   81588087236657595757363200000*e1^12*e2^6*Cos[6*Dv] + 
   56091809975202097083187200000*e1^14*e2^6*Cos[6*Dv] + 
   18357319628247959045406720000*e1^16*e2^6*Cos[6*Dv] + 
   2677109112452827360788480000*e1^18*e2^6*Cos[6*Dv] + 
   147093907277627876966400000*e1^20*e2^6*Cos[6*Dv] + 
   1970007686753944780800000*e1^22*e2^6*Cos[6*Dv] + 
   13290367151672730530611200000*e1^6*e2^8*Cos[6*Dv] + 
   129106423759106525154508800000*e1^8*e2^8*Cos[6*Dv] + 
   423630452959568285663232000000*e1^10*e2^8*Cos[6*Dv] + 
   611910654274931968180224000000*e1^12*e2^8*Cos[6*Dv] + 
   420688574814015728123904000000*e1^14*e2^8*Cos[6*Dv] + 
   137679897211859692840550400000*e1^16*e2^8*Cos[6*Dv] + 
   20078318343396205205913600000*e1^18*e2^8*Cos[6*Dv] + 
   1103204304582209077248000000*e1^20*e2^8*Cos[6*Dv] + 
   14775057650654585856000000*e1^22*e2^8*Cos[6*Dv] + 
   32395269932202280668364800000*e1^6*e2^10*Cos[6*Dv] + 
   314696907912822155064115200000*e1^8*e2^10*Cos[6*Dv] + 
   1032599229088947696304128000000*e1^10*e2^10*Cos[6*Dv] + 
   1491532219795146672439296000000*e1^12*e2^10*Cos[6*Dv] + 
   1025428401109163337302016000000*e1^14*e2^10*Cos[6*Dv] + 
   335594749453908001298841600000*e1^16*e2^10*Cos[6*Dv] + 
   48940900962028250189414400000*e1^18*e2^10*Cos[6*Dv] + 
   2689060492419134625792000000*e1^20*e2^10*Cos[6*Dv] + 
   36014203023470553024000000*e1^22*e2^10*Cos[6*Dv] + 
   32995182338354174754816000000*e1^6*e2^12*Cos[6*Dv] + 
   320524628429726269046784000000*e1^8*e2^12*Cos[6*Dv] + 
   1051721437035039320309760000000*e1^10*e2^12*Cos[6*Dv] + 
   1519153186828390129336320000000*e1^12*e2^12*Cos[6*Dv] + 
   1044417815944518213918720000000*e1^14*e2^12*Cos[6*Dv] + 
   341809467036387779100672000000*e1^16*e2^12*Cos[6*Dv] + 
   49847213942806551118848000000*e1^18*e2^12*Cos[6*Dv] + 
   2738857908945414896640000000*e1^20*e2^12*Cos[6*Dv] + 
   36681132709090378080000000*e1^22*e2^12*Cos[6*Dv] + 
   14847832052259378639667200000*e1^6*e2^14*Cos[6*Dv] + 
   144236082793376821071052800000*e1^8*e2^14*Cos[6*Dv] + 
   473274646665767694139392000000*e1^10*e2^14*Cos[6*Dv] + 
   683618934072775558201344000000*e1^12*e2^14*Cos[6*Dv] + 
   469988017175033196263424000000*e1^14*e2^14*Cos[6*Dv] + 
   153814260166374500595302400000*e1^16*e2^14*Cos[6*Dv] + 
   22431246274262948003481600000*e1^18*e2^14*Cos[6*Dv] + 
   1232486059025436703488000000*e1^20*e2^14*Cos[6*Dv] + 
   16506509719090670136000000*e1^22*e2^14*Cos[6*Dv] + 
   2834586119067699558481920000*e1^6*e2^16*Cos[6*Dv] + 
   27535979442371938568110080000*e1^8*e2^16*Cos[6*Dv] + 
   90352432545282923426611200000*e1^10*e2^16*Cos[6*Dv] + 
   130509069232075333838438400000*e1^12*e2^16*Cos[6*Dv] + 
   89724985097051792013926400000*e1^14*e2^16*Cos[6*Dv] + 
   29364540577216950113648640000*e1^16*e2^16*Cos[6*Dv] + 
   4282328834177471891573760000*e1^18*e2^16*Cos[6*Dv] + 
   235292793086674279756800000*e1^20*e2^16*Cos[6*Dv] + 
   3151242764553673389600000*e1^22*e2^16*Cos[6*Dv] + 
   196846258268590247116800000*e1^6*e2^18*Cos[6*Dv] + 
   1912220794609162400563200000*e1^8*e2^18*Cos[6*Dv] + 
   6274474482311314126848000000*e1^10*e2^18*Cos[6*Dv] + 
   9063129807783009294336000000*e1^12*e2^18*Cos[6*Dv] + 
   6230901742850818889856000000*e1^14*e2^18*Cos[6*Dv] + 
   2039204206751177091225600000*e1^16*e2^18*Cos[6*Dv] + 
   297383946817879992470400000*e1^18*e2^18*Cos[6*Dv] + 
   16339777297685713872000000*e1^20*e2^18*Cos[6*Dv] + 
   218836303094005096500000*e1^22*e2^18*Cos[6*Dv] + 
   3244718542888850227200000*e1^6*e2^20*Cos[6*Dv] + 
   31520122988063116492800000*e1^8*e2^20*Cos[6*Dv] + 
   103425403554582100992000000*e1^10*e2^20*Cos[6*Dv] + 
   149392249578840812544000000*e1^12*e2^20*Cos[6*Dv] + 
   102707171585453058624000000*e1^14*e2^20*Cos[6*Dv] + 
   33613256155239182822400000*e1^16*e2^20*Cos[6*Dv] + 
   4901933189305714161600000*e1^18*e2^20*Cos[6*Dv] + 
   269336988423390888000000*e1^20*e2^20*Cos[6*Dv] + 
   3607191809241842250000*e1^22*e2^20*Cos[6*Dv] + 
   7111928612710586158940160000*e1^8*e2^8*Cos[8*Dv] + 
   41486250240811752593817600000*e1^10*e2^8*Cos[8*Dv] + 
   80898187969582917557944320000*e1^12*e2^8*Cos[8*Dv] + 
   67415156641319097964953600000*e1^14*e2^8*Cos[8*Dv] + 
   25280683740494661736857600000*e1^16*e2^8*Cos[8*Dv] + 
   4083802758079906895953920000*e1^18*e2^8*Cos[8*Dv] + 
   243083497504756362854400000*e1^20*e2^8*Cos[8*Dv] + 
   3472621392925090897920000*e1^22*e2^8*Cos[8*Dv] + 
   30818357321745873355407360000*e1^8*e2^10*Cos[8*Dv] + 
   179773751043517594573209600000*e1^10*e2^10*Cos[8*Dv] + 
   350558814534859309417758720000*e1^12*e2^10*Cos[8*Dv] + 
   292132345445716091181465600000*e1^14*e2^10*Cos[8*Dv] + 
   109549629542143534193049600000*e1^16*e2^10*Cos[8*Dv] + 
   17696478618346263215800320000*e1^18*e2^10*Cos[8*Dv] + 
   1053361822520610905702400000*e1^20*e2^10*Cos[8*Dv] + 
   15048026036008727224320000*e1^22*e2^10*Cos[8*Dv] + 
   42375241317400575863685120000*e1^8*e2^12*Cos[8*Dv] + 
   247188907684836692538163200000*e1^10*e2^12*Cos[8*Dv] + 
   482018369985431550449418240000*e1^12*e2^12*Cos[8*Dv] + 
   401681974987859625374515200000*e1^14*e2^12*Cos[8*Dv] + 
   150630740620447359515443200000*e1^16*e2^12*Cos[8*Dv] + 
   24332658100226111921725440000*e1^18*e2^12*Cos[8*Dv] + 
   1448372505965839995340800000*e1^20*e2^12*Cos[8*Dv] + 
   20691035799511999933440000*e1^22*e2^12*Cos[8*Dv] + 
   23113767991309405016555520000*e1^8*e2^14*Cos[8*Dv] + 
   134830313282638195929907200000*e1^10*e2^14*Cos[8*Dv] + 
   262919110901144482063319040000*e1^12*e2^14*Cos[8*Dv] + 
   219099259084287068386099200000*e1^14*e2^14*Cos[8*Dv] + 
   82162222156607650644787200000*e1^16*e2^14*Cos[8*Dv] + 
   13272358963759697411850240000*e1^18*e2^14*Cos[8*Dv] + 
   790021366890458179276800000*e1^20*e2^14*Cos[8*Dv] + 
   11286019527006545418240000*e1^22*e2^14*Cos[8*Dv] + 
   5056136748098932347371520000*e1^8*e2^16*Cos[8*Dv] + 
   29494131030577105359667200000*e1^10*e2^16*Cos[8*Dv] + 
   57513555509625355451351040000*e1^12*e2^16*Cos[8*Dv] + 
   47927962924687796209459200000*e1^14*e2^16*Cos[8*Dv] + 
   17972986096757923578547200000*e1^16*e2^16*Cos[8*Dv] + 
   2903328523322433808842240000*e1^18*e2^16*Cos[8*Dv] + 
   172817174007287726716800000*e1^20*e2^16*Cos[8*Dv] + 
   2468816771532681810240000*e1^22*e2^16*Cos[8*Dv] + 
   388933596007610180567040000*e1^8*e2^18*Cos[8*Dv] + 
   2268779310044392719974400000*e1^10*e2^18*Cos[8*Dv] + 
   4424119654586565803950080000*e1^12*e2^18*Cos[8*Dv] + 
   3686766378822138169958400000*e1^14*e2^18*Cos[8*Dv] + 
   1382537392058301813734400000*e1^16*e2^18*Cos[8*Dv] + 
   223332963332494908372480000*e1^18*e2^18*Cos[8*Dv] + 
   13293628769791363593600000*e1^20*e2^18*Cos[8*Dv] + 
   189908982425590908480000*e1^22*e2^18*Cos[8*Dv] + 
   6945242785850181795840000*e1^8*e2^20*Cos[8*Dv] + 
   40513916250792727142400000*e1^10*e2^20*Cos[8*Dv] + 
   79002136689045817927680000*e1^12*e2^20*Cos[8*Dv] + 
   65835113907538181606400000*e1^14*e2^20*Cos[8*Dv] + 
   24688167715326818102400000*e1^16*e2^20*Cos[8*Dv] + 
   3988088630937409078080000*e1^18*e2^20*Cos[8*Dv] + 
   237386228031988635600000*e1^20*e2^20*Cos[8*Dv] + 
   3391231829028409080000*e1^22*e2^20*Cos[8*Dv] + 
   9431207554744538422994534400*e1^10*e2^10*Cos[10*Dv] + 
   33437917694094272590616985600*e1^12*e2^10*Cos[10*Dv] + 
   38314280691149687343415296000*e1^14*e2^10*Cos[10*Dv] + 
   17683514165146009543114752000*e1^16*e2^10*Cos[10*Dv] + 
   3315658905964876789334016000*e1^18*e2^10*Cos[10*Dv] + 
   221043927064325119288934400*e1^20*e2^10*Cos[10*Dv] + 
   3453811360380079988889600*e1^22*e2^10*Cos[10*Dv] + 
   23578018886861346057486336000*e1^10*e2^12*Cos[10*Dv] + 
   83594794235235681476542464000*e1^12*e2^12*Cos[10*Dv] + 
   95785701727874218358538240000*e1^14*e2^12*Cos[10*Dv] + 
   44208785412865023857786880000*e1^16*e2^12*Cos[10*Dv] + 
   8289147264912191973335040000*e1^18*e2^12*Cos[10*Dv] + 
   552609817660812798222336000*e1^20*e2^12*Cos[10*Dv] + 
   8634528400950199972224000*e1^22*e2^12*Cos[10*Dv] + 
   17683514165146009543114752000*e1^10*e2^14*Cos[10*Dv] + 
   62696095676426761107406848000*e1^12*e2^14*Cos[10*Dv] + 
   71839276295905663768903680000*e1^14*e2^14*Cos[10*Dv] + 
   33156589059648767893340160000*e1^16*e2^14*Cos[10*Dv] + 
   6216860448684143980001280000*e1^18*e2^14*Cos[10*Dv] + 
   414457363245609598666752000*e1^20*e2^14*Cos[10*Dv] + 
   6475896300712649979168000*e1^22*e2^14*Cos[10*Dv] + 
   4760946121385464107761664000*e1^10*e2^16*Cos[10*Dv] + 
   16879718066730281836609536000*e1^12*e2^16*Cos[10*Dv] + 
   19341343618128447937781760000*e1^14*e2^16*Cos[10*Dv] + 
   8926773977597745202053120000*e1^16*e2^16*Cos[10*Dv] + 
   1673770120799577225384960000*e1^18*e2^16*Cos[10*Dv] + 
   111584674719971815025664000*e1^20*e2^16*Cos[10*Dv] + 
   1743510542499559609776000*e1^22*e2^16*Cos[10*Dv] + 
   425084475123702152478720000*e1^10*e2^18*Cos[10*Dv] + 
   1507117684529489449697280000*e1^12*e2^18*Cos[10*Dv] + 
   1726905680190039994444800000*e1^14*e2^18*Cos[10*Dv] + 
   797033390856941535897600000*e1^16*e2^18*Cos[10*Dv] + 
   149443760785676537980800000*e1^18*e2^18*Cos[10*Dv] + 
   9962917385711769198720000*e1^20*e2^18*Cos[10*Dv] + 
   155670584151746393730000*e1^22*e2^18*Cos[10*Dv] + 
   8501689502474043049574400*e1^10*e2^20*Cos[10*Dv] + 
   30142353690589788993945600*e1^12*e2^20*Cos[10*Dv] + 
   34538113603800799888896000*e1^14*e2^20*Cos[10*Dv] + 
   15940667817138830717952000*e1^16*e2^20*Cos[10*Dv] + 
   2988875215713530759616000*e1^18*e2^20*Cos[10*Dv] + 
   199258347714235383974400*e1^20*e2^20*Cos[10*Dv] + 
   3113411683034927874600*e1^22*e2^20*Cos[10*Dv] + 
   4688810574091744954613760000*e1^12*e2^12*Cos[12*Dv] + 
   9918637752886383557836800000*e1^14*e2^12*Cos[12*Dv] + 
   6376267126855532287180800000*e1^16*e2^12*Cos[12*Dv] + 
   1487795662932957533675520000*e1^18*e2^12*Cos[12*Dv] + 
   116234036166637307318400000*e1^20*e2^12*Cos[12*Dv] + 
   2051188873528893658560000*e1^22*e2^12*Cos[12*Dv] + 
   6492199256434723783311360000*e1^12*e2^14*Cos[12*Dv] + 
   13733498427073454157004800000*e1^14*e2^14*Cos[12*Dv] + 
   8828677560261506243788800000*e1^16*e2^14*Cos[12*Dv] + 
   2060024764061018123550720000*e1^18*e2^14*Cos[12*Dv] + 
   160939434692267040902400000*e1^20*e2^14*Cos[12*Dv] + 
   2840107671040006604160000*e1^22*e2^14*Cos[12*Dv] + 
   2434574721163021418741760000*e1^12*e2^16*Cos[12*Dv] + 
   5150061910152545308876800000*e1^14*e2^16*Cos[12*Dv] + 
   3310754085098064841420800000*e1^16*e2^16*Cos[12*Dv] + 
   772509286522881796331520000*e1^18*e2^16*Cos[12*Dv] + 
   60352288009600140338400000*e1^20*e2^16*Cos[12*Dv] + 
   1065040376640002476560000*e1^22*e2^16*Cos[12*Dv] + 
   270508302351446824304640000*e1^12*e2^18*Cos[12*Dv] + 
   572229101128060589875200000*e1^14*e2^18*Cos[12*Dv] + 
   367861565010896093491200000*e1^16*e2^18*Cos[12*Dv] + 
   85834365169209088481280000*e1^18*e2^18*Cos[12*Dv] + 
   6705809778844460037600000*e1^20*e2^18*Cos[12*Dv] + 
   118337819626666941840000*e1^22*e2^18*Cos[12*Dv] + 
   6340038336362034944640000*e1^12*e2^20*Cos[12*Dv] + 
   13411619557688920075200000*e1^14*e2^20*Cos[12*Dv] + 
   8621755429942877191200000*e1^16*e2^20*Cos[12*Dv] + 
   2011742933653338011280000*e1^18*e2^20*Cos[12*Dv] + 
   157167416691667032131250*e1^20*e2^20*Cos[12*Dv] + 
   2773542647500006449375*e1^22*e2^20*Cos[12*Dv] + 
   916557434707283195904000000*e1^14*e2^14*Cos[14*Dv] + 
   1099868921648739835084800000*e1^16*e2^14*Cos[14*Dv] + 
   360894489915992758387200000*e1^18*e2^14*Cos[14*Dv] + 
   35381812736862035136000000*e1^20*e2^14*Cos[14*Dv] + 
   737121098684625732000000*e1^22*e2^14*Cos[14*Dv] + 
   641590204295098237132800000*e1^14*e2^16*Cos[14*Dv] + 
   769908245154117884559360000*e1^16*e2^16*Cos[14*Dv] + 
   252626142941194930871040000*e1^18*e2^16*Cos[14*Dv] + 
   24767268915803424595200000*e1^20*e2^16*Cos[14*Dv] + 
   515984769079238012400000*e1^22*e2^16*Cos[14*Dv] + 
   100248469421109099552000000*e1^14*e2^18*Cos[14*Dv] + 
   120298163305330919462400000*e1^16*e2^18*Cos[14*Dv] + 
   39472834834561707948600000*e1^18*e2^18*Cos[14*Dv] + 
   3869885768094285093000000*e1^20*e2^18*Cos[14*Dv] + 
   80622620168630939437500*e1^22*e2^18*Cos[14*Dv] + 
   2948484394738502928000000*e1^14*e2^20*Cos[14*Dv] + 
   3538181273686203513600000*e1^16*e2^20*Cos[14*Dv] + 
   1160965730428285527900000*e1^18*e2^20*Cos[14*Dv] + 
   113820169649831914500000*e1^20*e2^20*Cos[14*Dv] + 
   2371253534371498218750*e1^22*e2^20*Cos[14*Dv] + 
   68885019702219252692160000*e1^16*e2^16*Cos[16*Dv] + 
   42546629816076597251040000*e1^18*e2^16*Cos[16*Dv] + 
   5909254141121749618200000*e1^20*e2^16*Cos[16*Dv] + 
   155506687924256568900000*e1^22*e2^16*Cos[16*Dv] + 
   20260299912417427262400000*e1^16*e2^18*Cos[16*Dv] + 
   12513714651787234485600000*e1^18*e2^18*Cos[16*Dv] + 
   1738015923859338123000000*e1^20*e2^18*Cos[16*Dv] + 
   45737261154193108500000*e1^22*e2^18*Cos[16*Dv] + 
   844179163017392802600000*e1^16*e2^20*Cos[16*Dv] + 
   521404777157801436900000*e1^18*e2^20*Cos[16*Dv] + 
   72417330160805755125000*e1^20*e2^20*Cos[16*Dv] + 
   1905719214758046187500*e1^22*e2^20*Cos[16*Dv] + 
   1764499976032432799160000*e1^18*e2^18*Cos[18*Dv] + 
   464342098955903368200000*e1^20*e2^18*Cos[18*Dv] + 
   17412828710846376307500*e1^22*e2^18*Cos[18*Dv] + 
   139302629686771010460000*e1^18*e2^20*Cos[18*Dv] + 
   36658586759676581700000*e1^20*e2^20*Cos[18*Dv] + 
   1374697003487871813750*e1^22*e2^20*Cos[18*Dv] + 
   10771514742884968922850*e1^20*e2^20*Cos[20*Dv] + 
   769393910206069208775*e1^22*e2^20*Cos[20*Dv]))/302231454903657293676544

R23 = (-18975*e1*e2*Cos[Dv]*(1899842730949081038848 + 120165052732529375707136*
    e1^2 + 2102888422819264074874880*e1^4 + 14983080012587256533483520*e1^6 + 
   50942472042796672213843968*e1^8 + 89149326074894176374226944*e1^10 + 
   82781517069544592347496448*e1^12 + 40651637846651362313502720*e1^14 + 
   10162909461662840578375680*e1^16 + 1185672770527331400810496*e1^18 + 
   53894216842151427309568*e1^20 + 612434282297175310336*e1^22 + 
   99741743374826754539520*e2^2 + 5329058860312172313968640*e1^2*e2^2 + 
   84686973984188841276211200*e1^4*e2^2 + 566751287432648399310028800*e1^6*
    e2^2 + 1843895998940357809479352320*e1^8*e2^2 + 
   3122995025232317731370434560*e1^10*e2^2 + 2827618667293955233173995520*
    e1^12*e2^2 + 1360946136605284738321612800*e1^14*e2^2 + 
   334713213791721814700851200*e1^16*e2^2 + 38522648908042150650839040*e1^18*
    e2^2 + 1731058812701711605432320*e1^20*e2^2 + 
   19479097072395107696640*e1^22*e2^2 + 1421319843091281252188160*e2^4 + 
   68959393101410913610629120*e1^2*e2^4 + 1066717907989969161211084800*e1^4*
    e2^4 + 7124524342941820857090048000*e1^6*e2^4 + 
   23343896243617373255117045760*e1^8*e2^4 + 39939103255522872077561364480*
    e1^10*e2^4 + 36551767525326634405236572160*e1^12*e2^4 + 
   17776254245334612020350156800*e1^14*e2^4 + 4414463585406527291051212800*
    e1^16*e2^4 + 512597394822987293754654720*e1^18*e2^4 + 
   23220975438739808908738560*e1^20*e2^4 + 263222225066824854405120*e1^22*
    e2^4 + 8054145777517260429066240*e2^6 + 367038929004000868124590080*e1^2*
    e2^6 + 5666288366316301968211968000*e1^4*e2^6 + 
   38134394145444373709665075200*e1^6*e2^6 + 125719232165529503863658250240*
    e1^8*e2^6 + 215800037073041313975993630720*e1^10*e2^6 + 
   197689375137546670183588823040*e1^12*e2^6 + 96083466536358632106020044800*
    e1^14*e2^6 + 23821981230780192035281305600*e1^16*e2^6 + 
   2759925385579857440963297280*e1^18*e2^6 + 124700006102703879581859840*
    e1^20*e2^6 + 1409590815412597743943680*e1^22*e2^6 + 
   21142132665982808626298880*e2^8 + 921947999470178904739676160*e1^2*e2^8 + 
   14333971377659790595247308800*e1^4*e2^8 + 97062642480739690482971443200*
    e1^6*e2^8 + 320723324797146833208874106880*e1^8*e2^8 + 
   550847260551553975972622499840*e1^10*e2^8 + 504743225763154767195175649280*
    e1^12*e2^8 + 245446019870220219786146611200*e1^14*e2^8 + 
   60911045058615459121122508800*e1^16*e2^8 + 7066712719607425787445903360*
    e1^18*e2^8 + 319853480862724169546465280*e1^20*e2^8 + 
   3623006281115400649666560*e1^22*e2^8 + 27484772465777651214188544*e2^10 + 
   1159969580800575157366161408*e1^2*e2^10 + 18217836572694643403799920640*
    e1^4*e2^10 + 123767668321303106545055170560*e1^6*e2^10 + 
   409200822124011525008233857024*e1^8*e2^10 + 703047739396493748323160686592*
    e1^10*e2^10 + 644489669308351688665951371264*e1^12*e2^10 + 
   313502735809272417948228648960*e1^14*e2^10 + 77798059220973824222484234240*
    e1^16*e2^10 + 9021297095925592477094903808*e1^18*e2^10 + 
   407902496574771497164529664*e1^20*e2^10 + 4613299018614280592252928*e1^22*
    e2^10 + 17995981971640128771194880*e2^12 + 740566793815083513450332160*
    e1^2*e2^12 + 11756416455514414574783692800*e1^4*e2^12 + 
   79947909062978432794833715200*e1^6*e2^12 + 264389308733081068530806292480*
    e1^8*e2^12 + 454447843743068498418299043840*e1^10*e2^12 + 
   416698180268076050369772257280*e1^12*e2^12 + 
   202705337329792849399460659200*e1^14*e2^12 + 50308314778649704102399180800*
    e1^16*e2^12 + 5836492396622252082397532160*e1^18*e2^12 + 
   264193284225074179999457280*e1^20*e2^12 + 2993602259174650596802560*e1^22*
    e2^12 + 5784422776598612819312640*e2^14 + 233305051989477383712276480*
    e1^2*e2^14 + 3742369314807286741126348800*e1^4*e2^14 + 
   25433858789036108498652364800*e1^6*e2^14 + 84152921098361218212393123840*
    e1^8*e2^14 + 144693570373510346745336299520*e1^10*e2^14 + 
   132679857161318955970556067840*e1^12*e2^14 + 64551657447074233981285171200*
    e1^14*e2^14 + 16023760501977596113746739200*e1^16*e2^14 + 
   1858606533281300638564270080*e1^18*e2^14 + 84028769451021628756131840*
    e1^20*e2^14 + 949451493570904373575680*e1^22*e2^14 + 
   843561654920631036149760*e2^16 + 33471321379172181470085120*e1^2*e2^16 + 
   542127106979748965567692800*e1^4*e2^16 + 3678394160635176711330201600*e1^6*
    e2^16 + 12182209011723091824224501760*e1^8*e2^16 + 
   20945631328723721906053447680*e1^10*e2^16 + 19208629279120796111825141760*
    e1^12*e2^16 + 9347193626153597733018931200*e1^14*e2^16 + 
   2319948724365336222882662400*e1^16*e2^16 + 269116278132354090852395520*
    e1^18*e2^16 + 12191560827001140850594560*e1^20*e2^16 + 
   138635009300120255889120*e1^22*e2^16 + 46864536384479502008320*e2^18 + 
   1834411852763911935754240*e1^2*e2^18 + 29976455837601596126003200*e1^4*
    e2^18 + 202935690116165988306124800*e1^6*e2^18 + 
   673020259010231027375800320*e1^8*e2^18 + 1156576550759691343217295360*
    e1^10*e2^18 + 1061180435749500378617733120*e1^12*e2^18 + 
   516279592578139066267852800*e1^14*e2^18 + 128150608634454328977331200*
    e1^16*e2^18 + 14876857598626272762275840*e1^18*e2^18 + 
   671324192906282977920320*e1^20*e2^18 + 7471696258543409224640*e1^22*
    e2^18 + 639061859788356845568*e2^20 + 24729411610024451506176*e1^2*
    e2^20 + 407385534012979103662080*e1^4*e2^20 + 
   2750735428736114990776320*e1^6*e2^20 + 9138670881792119129899008*e1^8*
    e2^20 + 15688557560568134506328064*e1^10*e2^20 + 
   14410542775913137090879488*e1^12*e2^20 + 7002397454251802396344320*e1^14*
    e2^20 + 1741651546714448692942080*e1^16*e2^20 + 
   201397257871884893376096*e1^18*e2^20 + 9154530934102104516768*e1^20*
    e2^20 + 114738727879001951736*e1^22*e2^20 + 
   120*e1^2*e2^2*(12456339621806080*(1310720 + 28016640*e2^2 + 
       190513152*e2^4 + 555663360*e2^6 + 773959680*e2^8 + 532097280*e2^10 + 
       177365760*e2^12 + 26604864*e2^14 + 1511640*e2^16 + 20995*e2^18) + 
     74738037730836480*e1^2*(5734400 + 112951296*e2^2 + 724451328*e2^4 + 
       2022113280*e2^6 + 2721588480*e2^8 + 1820332800*e2^10 + 
       593241792*e2^12 + 87325056*e2^14 + 4882995*e2^16 + 66895*e2^18) + 
     857962167828480*e1^4*(4270981120 + 79348727808*e2^2 + 
       493116162048*e2^4 + 1353487349760*e2^6 + 1806423091200*e2^8 + 
       1203959877120*e2^10 + 392109384576*e2^12 + 57779192016*e2^14 + 
       3237530940*e2^16 + 44470025*e2^18) + 152526607613952*e1^6*
      (90758348800 + 1613646397440*e2^2 + 9861122119680*e2^4 + 
       26900531804160*e2^6 + 35816390797824*e2^8 + 23838004270080*e2^10 + 
       7752839923920*e2^12 + 1140466889520*e2^14 + 63771126615*e2^16 + 
       873854504*e2^18) + 962457560064*e1^8*(26968195072000 + 
       463323222835200*e2^2 + 2807697604608000*e2^4 + 7640830036869120*e2^6 + 
       10159127098638336*e2^8 + 6753649973790720*e2^10 + 
       2194695052354560*e2^12 + 322752703069440*e2^14 + 
       18053129031840*e2^16 + 247615300931*e2^18) + 
     26130069504*e1^10*(968495305523200 + 16187707249459200*e2^2 + 
       97749783868538880*e2^4 + 265644940675645440*e2^6 + 
       352786115903649792*e2^8 + 234364483108976640*e2^10 + 
       76134375232446720*e2^12 + 11192556066048000*e2^14 + 
       625613759916705*e2^16 + 8569430295407*e2^18) + 
     604862720*e1^12*(21306896721510400 + 348185130853367808*e2^2 + 
       2101139871313526784*e2^4 + 5702120729964072960*e2^6 + 
       7566430662497581056*e2^8 + 5024868765341483520*e2^10 + 
       1631769076240125312*e2^12 + 239801168378518236*e2^14 + 
       13405196915045460*e2^16 + 183839114474531*e2^18) + 
     67415040*e1^14*(49158054578913280 + 788316438883663872*e2^2 + 
       4762142856217423872*e2^4 + 12901538421880442880*e2^6 + 
       17114727465238620672*e2^8 + 11362043343619584000*e2^10 + 
       3688370351726732868*e2^12 + 542053001487054708*e2^14 + 
       30295872536412875*e2^16 + 414573468867962*e2^18) + 
     116424*e1^16*(3396374679997644800 + 53602070396105687040*e2^2 + 
       324472920241881415680*e2^4 + 877236075604775976960*e2^6 + 
       1164088934001075843072*e2^8 + 772266205087030938240*e2^10 + 
       250720589615646439680*e2^12 + 36839781004278056000*e2^14 + 
       2057254654567256120*e2^16 + 28263764556683761*e2^18) + 
     3*e1^20*(70409459712258867200 + 1083084290981941248000*e2^2 + 
       6593043167227721318400*e2^4 + 17735458365876481950720*e2^6 + 
       23592813358060205715456*e2^8 + 15597732043512620305920*e2^10 + 
       5084544528388289247360*e2^12 + 740533115087940137040*e2^14 + 
       42419888074743245220*e2^16 + 507053237439675523*e2^18) + 
     176*e1^18*(104013974574927872000 + 1619188971240031027200*e2^2 + 
       9827442180160210944000*e2^4 + 26505751173382060769280*e2^6 + 
       35206248168083224761984*e2^8 + 23324980127986266871680*e2^10 + 
       7581642737962922139840*e2^12 + 1111587550606289151360*e2^14 + 
       62321600847487693005*e2^16 + 849829583361224197*e2^18))*Cos[2*Dv] + 
   5220*e1^4*e2^4*(56053528298127360*(294912 + 3342336*e2^2 + 12533760*e2^4 + 
       20367360*e2^6 + 15558400*e2^8 + 5601024*e2^10 + 891072*e2^12 + 
       53040*e2^14 + 765*e2^16) + 2573886503485440*e1^2*
      (91521024 + 978321408*e2^2 + 3503001600*e2^4 + 5482946560*e2^6 + 
       4060376320*e2^8 + 1424037888*e2^10 + 221553696*e2^12 + 
       12936000*e2^14 + 183465*e2^16) + 38131651903488*e1^4*
      (30005821440 + 306262425600*e2^2 + 1064398684160*e2^4 + 
       1634482397184*e2^6 + 1195960846080*e2^8 + 416415592320*e2^10 + 
       64527543360*e2^12 + 3760878240*e2^14 + 53324589*e2^16) + 
     1924915120128*e1^6*(1300252262400 + 12783098265600*e2^2 + 
       43586197258240*e2^4 + 66266330038272*e2^6 + 48210399677440*e2^8 + 
       16719806853120*e2^10 + 2582126830080*e2^12 + 149988679680*e2^14 + 
       2119068087*e2^16) + 13065034752*e1^8*(207534708326400 + 
       1977977415598080*e2^2 + 6663748869406720*e2^4 + 
       10073343874420736*e2^6 + 7301330652734720*e2^8 + 
       2525138683656960*e2^10 + 389235180425280*e2^12 + 
       22590436430940*e2^14 + 319257197331*e2^16) + 
     604862720*e1^10*(2465512334917632 + 22892357865701376*e2^2 + 
       76567167791063040*e2^4 + 115286412213633024*e2^6 + 
       83329576560679680*e2^8 + 28769334229966848*e2^10 + 
       4429519515127224*e2^12 + 256731715754640*e2^14 + 
       3619607378099*e2^16) + 5617920*e1^12*(72396407652581376 + 
       657373897055895552*e2^2 + 2189904645839339520*e2^4 + 
       3286161563863965696*e2^6 + 2370775878944605440*e2^8 + 
       817562744792053344*e2^10 + 125724770690381856*e2^12 + 
       7282099351078720*e2^14 + 102851313891111*e2^16) + 
     155232*e1^14*(327507558428344320 + 2917071370616832000*e2^2 + 
       9700250263736647680*e2^4 + 14507193899709628416*e2^6 + 
       10457229203269485120*e2^8 + 3601285804768515840*e2^10 + 
       553439550681982720*e2^12 + 32064648338018560*e2^14 + 
       450673661420283*e2^16) + 3*e1^18*(9699262307300966400 + 
       83700501194232299520*e2^2 + 278477056572166932480*e2^4 + 
       413399366763693133824*e2^6 + 298518435688056756480*e2^8 + 
       102142915025120471040*e2^10 + 15830599648487685600*e2^12 + 
       891554558100409280*e2^14 + 14270331499506517*e2^16) + 
     44*e1^16*(55550320487269171200 + 486527726372924620800*e2^2 + 
       1617441211308176916480*e2^4 + 2410333664373236818944*e2^6 + 
       1737960990814848602880*e2^8 + 597099699286098973440*e2^10 + 
       91924390303319367360*e2^12 + 5299922258302528080*e2^14 + 
       75058142279079877*e2^16))*Cos[4*Dv] + 791588576023439155082035200*e1^6*
    e2^6*Cos[6*Dv] + 6728502896199232818197299200*e1^8*e2^6*Cos[6*Dv] + 
   19624800113914429053075456000*e1^10*e2^6*Cos[6*Dv] + 
   25512240148088757768998092800*e1^12*e2^6*Cos[6*Dv] + 
   15945150092555473605623808000*e1^14*e2^6*Cos[6*Dv] + 
   4783545027766642081687142400*e1^16*e2^6*Cos[6*Dv] + 
   643938753737817203304038400*e1^18*e2^6*Cos[6*Dv] + 
   32854018047847816495104000*e1^20*e2^6*Cos[6*Dv] + 
   410675225598097706188800*e1^22*e2^6*Cos[6*Dv] + 
   5194800030153819455225856000*e1^6*e2^8*Cos[6*Dv] + 
   41968853576946412981479014400*e1^8*e2^8*Cos[6*Dv] + 
   117306280680917915624118681600*e1^10*e2^8*Cos[6*Dv] + 
   147070560853688133021283123200*e1^12*e2^8*Cos[6*Dv] + 
   89092223433812813716389888000*e1^14*e2^8*Cos[6*Dv] + 
   26010075150978498800123904000*e1^16*e2^8*Cos[6*Dv] + 
   3418557207343411917540556800*e1^18*e2^8*Cos[6*Dv] + 
   170755000991167213574553600*e1^20*e2^8*Cos[6*Dv] + 
   2094393322704024024883200*e1^22*e2^8*Cos[6*Dv] + 
   11255400065333275486322688000*e1^6*e2^10*Cos[6*Dv] + 
   87141808505824737320773877760*e1^8*e2^10*Cos[6*Dv] + 
   236454310372526477053242900480*e1^10*e2^10*Cos[6*Dv] + 
   290497185936224618103869276160*e1^12*e2^10*Cos[6*Dv] + 
   173618303820287587035276902400*e1^14*e2^10*Cos[6*Dv] + 
   50255631854214645557860761600*e1^16*e2^10*Cos[6*Dv] + 
   6572673389714345226224271360*e1^18*e2^10*Cos[6*Dv] + 
   327549023873952560021422080*e1^20*e2^10*Cos[6*Dv] + 
   4016099962994822579036160*e1^22*e2^10*Cos[6*Dv] + 
   10317450059888835862462464000*e1^6*e2^12*Cos[6*Dv] + 
   77036960447169974439719731200*e1^8*e2^12*Cos[6*Dv] + 
   204837759314004538406574489600*e1^10*e2^12*Cos[6*Dv] + 
   248749852309281992090006323200*e1^12*e2^12*Cos[6*Dv] + 
   147579827389096152786075648000*e1^14*e2^12*Cos[6*Dv] + 
   42480233900427599910273024000*e1^16*e2^12*Cos[6*Dv] + 
   5526957036194693861181235200*e1^18*e2^12*Cos[6*Dv] + 
   273929220947643733901721600*e1^20*e2^12*Cos[6*Dv] + 
   3338345360434533110323200*e1^22*e2^12*Cos[6*Dv] + 
   4220775024499978307371008000*e1^6*e2^14*Cos[6*Dv] + 
   30545905177307250417047961600*e1^8*e2^14*Cos[6*Dv] + 
   80131524840132732477820108800*e1^10*e2^14*Cos[6*Dv] + 
   96597705200135663641794969600*e1^12*e2^14*Cos[6*Dv] + 
   57010151365577486412211814400*e1^14*e2^14*Cos[6*Dv] + 
   16346157148293622314681139200*e1^16*e2^14*Cos[6*Dv] + 
   2122041864869957200084992000*e1^18*e2^14*Cos[6*Dv] + 
   105175617542448125744332800*e1^20*e2^14*Cos[6*Dv] + 
   1285173813498034113561600*e1^22*e2^14*Cos[6*Dv] + 
   738635629287496203789926400*e1^6*e2^16*Cos[6*Dv] + 
   5202015030195699760024780800*e1^8*e2^16*Cos[6*Dv] + 
   13530362422288558419424051200*e1^10*e2^16*Cos[6*Dv] + 
   16219725671072356329376972800*e1^12*e2^16*Cos[6*Dv] + 
   9535258336504613016897331200*e1^14*e2^16*Cos[6*Dv] + 
   2727857374513328083783680000*e1^16*e2^16*Cos[6*Dv] + 
   353392380625299682157568000*e1^18*e2^16*Cos[6*Dv] + 
   17437313656073502380851200*e1^20*e2^16*Cos[6*Dv] + 
   211027424039681589648000*e1^22*e2^16*Cos[6*Dv] + 
   47348437774839500242944000*e1^6*e2^18*Cos[6*Dv] + 
   325576876889848754051481600*e1^8*e2^18*Cos[6*Dv] + 
   842650434578762208490291200*e1^10*e2^18*Cos[6*Dv] + 
   1004901279308126156578406400*e1^12*e2^18*Cos[6*Dv] + 
   589456073574988111134720000*e1^14*e2^18*Cos[6*Dv] + 
   168282086012047467694080000*e1^16*e2^18*Cos[6*Dv] + 
   21746861369625778706073600*e1^18*e2^18*Cos[6*Dv] + 
   1077386928388069081305600*e1^20*e2^18*Cos[6*Dv] + 
   13355792199611801755200*e1^22*e2^18*Cos[6*Dv] + 
   724720986349584187392000*e1^6*e2^20*Cos[6*Dv] + 
   4878714314033348959272960*e1^8*e2^20*Cos[6*Dv] + 
   12598039379767406154670080*e1^10*e2^20*Cos[6*Dv] + 
   14941593869871476394639360*e1^12*e2^20*Cos[6*Dv] + 
   8764634795204010478694400*e1^14*e2^20*Cos[6*Dv] + 
   2491044808010500340121600*e1^16*e2^20*Cos[6*Dv] + 
   323216078516420724391680*e1^18*e2^20*Cos[6*Dv] + 
   15856892121845651120640*e1^20*e2^20*Cos[6*Dv] + 
   170529540152307911280*e1^22*e2^20*Cos[6*Dv] + 2186946679361052387940761600*
    e1^8*e2^8*Cos[8*Dv] + 11481470066645525036688998400*e1^10*e2^8*
    Cos[8*Dv] + 20353515118144339837766860800*e1^12*e2^8*Cos[8*Dv] + 
   15547824048582481820516352000*e1^14*e2^8*Cos[8*Dv] + 
   5381939093740089860947968000*e1^16*e2^8*Cos[8*Dv] + 
   807290864061013479142195200*e1^18*e2^8*Cos[8*Dv] + 
   44849492447834082174566400*e1^20*e2^8*Cos[8*Dv] + 
   600662845283492171980800*e1^22*e2^8*Cos[8*Dv] + 
   8529092049508104312968970240*e1^8*e2^10*Cos[8*Dv] + 
   42585816247194311045173739520*e1^10*e2^10*Cos[8*Dv] + 
   72254978669412406424072355840*e1^12*e2^10*Cos[8*Dv] + 
   53101799058235553294686617600*e1^14*e2^10*Cos[8*Dv] + 
   17760399009342296541128294400*e1^16*e2^10*Cos[8*Dv] + 
   2583330764995243133255024640*e1^18*e2^10*Cos[8*Dv] + 
   139594045243883580768337920*e1^20*e2^10*Cos[8*Dv] + 
   1823188400978129180835840*e1^22*e2^10*Cos[8*Dv] + 
   10661365061885130391211212800*e1^8*e2^12*Cos[8*Dv] + 
   50949023420739517350307430400*e1^10*e2^12*Cos[8*Dv] + 
   83772965245885280393940172800*e1^12*e2^12*Cos[8*Dv] + 
   60246933582883392516390912000*e1^14*e2^12*Cos[8*Dv] + 
   19867794391166263680466944000*e1^16*e2^12*Cos[8*Dv] + 
   2866046772289095468341452800*e1^18*e2^12*Cos[8*Dv] + 
   154285259077039395155558400*e1^20*e2^12*Cos[8*Dv] + 
   2014335639874006002892800*e1^22*e2^12*Cos[8*Dv] + 
   5330682530942565195605606400*e1^8*e2^14*Cos[8*Dv] + 
   24508522642262563059086131200*e1^10*e2^14*Cos[8*Dv] + 
   39434356526978220556183142400*e1^12*e2^14*Cos[8*Dv] + 
   28009887213868691211524505600*e1^14*e2^14*Cos[8*Dv] + 
   9159854425540230972439756800*e1^16*e2^14*Cos[8*Dv] + 
   1311459693146138434719744000*e1^18*e2^14*Cos[8*Dv] + 
   70003033376740427051827200*e1^20*e2^14*Cos[8*Dv] + 
   904559322991822796390400*e1^22*e2^14*Cos[8*Dv] + 
   1076387818748017972189593600*e1^8*e2^16*Cos[8*Dv] + 
   4781645887130618299534540800*e1^10*e2^16*Cos[8*Dv] + 
   7585885131172573405269196800*e1^12*e2^16*Cos[8*Dv] + 
   5343248414898468067256524800*e1^14*e2^16*Cos[8*Dv] + 
   1735694650907596241462476800*e1^16*e2^16*Cos[8*Dv] + 
   247470392027517053933260800*e1^18*e2^16*Cos[8*Dv] + 
   13218950254784494358476800*e1^20*e2^16*Cos[8*Dv] + 
   172175874846043369593600*e1^22*e2^16*Cos[8*Dv] + 
   76884844196286998013542400*e1^8*e2^18*Cos[8*Dv] + 
   331196251922467068366028800*e1^10*e2^18*Cos[8*Dv] + 
   521099413143471903334809600*e1^12*e2^18*Cos[8*Dv] + 
   364294359207260676311040000*e1^14*e2^18*Cos[8*Dv] + 
   117843043822627168539648000*e1^16*e2^18*Cos[8*Dv] + 
   16769983031195806940774400*e1^18*e2^18*Cos[8*Dv] + 
   887758194102828145574400*e1^20*e2^18*Cos[8*Dv] + 
   11208521831524413580800*e1^22*e2^18*Cos[8*Dv] + 
   1281414069938116633559040*e1^8*e2^20*Cos[8*Dv] + 
   5369001740149368491089920*e1^10*e2^20*Cos[8*Dv] + 
   8415559586020330644848640*e1^12*e2^20*Cos[8*Dv] + 
   5833586114728368920985600*e1^14*e2^20*Cos[8*Dv] + 
   1888421464969213479782400*e1^16*e2^20*Cos[8*Dv] + 
   266327458230848443672320*e1^18*e2^20*Cos[8*Dv] + 
   14221859753015020719360*e1^20*e2^20*Cos[8*Dv] + 
   205454858283450486720*e1^22*e2^20*Cos[8*Dv] + 2191917012723236597913354240*
    e1^10*e2^10*Cos[10*Dv] + 7123730291350518943218401280*e1^12*e2^10*
    Cos[10*Dv] + 7534714731236125805327155200*e1^14*e2^10*Cos[10*Dv] + 
   3229163456244053916568780800*e1^16*e2^10*Cos[10*Dv] + 
   565103604842709435399536640*e1^18*e2^10*Cos[10*Dv] + 
   35318975302669339712471040*e1^20*e2^10*Cos[10*Dv] + 
   519396695627490289889280*e1^22*e2^10*Cos[10*Dv] + 
   5023143154157417203551436800*e1^10*e2^12*Cos[10*Dv] + 
   15450420955068376315173273600*e1^12*e2^12*Cos[10*Dv] + 
   15548708653956206358626304000*e1^14*e2^12*Cos[10*Dv] + 
   6369158690816674391654400000*e1^16*e2^12*Cos[10*Dv] + 
   1069496190008345242476748800*e1^18*e2^12*Cos[10*Dv] + 
   64356016606151755445452800*e1^20*e2^12*Cos[10*Dv] + 
   913895730883018335513600*e1^22*e2^12*Cos[10*Dv] + 
   3477560645185904217843302400*e1^10*e2^14*Cos[10*Dv] + 
   10177336573498607798373580800*e1^12*e2^14*Cos[10*Dv] + 
   9887933904551108225984102400*e1^14*e2^14*Cos[10*Dv] + 
   3958622115451238063620915200*e1^16*e2^14*Cos[10*Dv] + 
   656311788002581920689356800*e1^18*e2^14*Cos[10*Dv] + 
   39317604464855148248678400*e1^20*e2^14*Cos[10*Dv] + 
   559556362386689372812800*e1^22*e2^14*Cos[10*Dv] + 
   869390161296476054460825600*e1^10*e2^16*Cos[10*Dv] + 
   2431860591039093858631680000*e1^12*e2^16*Cos[10*Dv] + 
   2309196234013222203778867200*e1^14*e2^16*Cos[10*Dv] + 
   913228496792604236972851200*e1^16*e2^16*Cos[10*Dv] + 
   149868080127513017832038400*e1^18*e2^16*Cos[10*Dv] + 
   8855409309383842961817600*e1^20*e2^16*Cos[10*Dv] + 
   123462869316925433803200*e1^22*e2^16*Cos[10*Dv] + 
   72449180108039671205068800*e1^10*e2^18*Cos[10*Dv] + 
   194453852728790044086681600*e1^12*e2^18*Cos[10*Dv] + 
   182308830000717200191488000*e1^14*e2^18*Cos[10*Dv] + 
   71365752441672865634304000*e1^16*e2^18*Cos[10*Dv] + 
   11611336408449198185318400*e1^18*e2^18*Cos[10*Dv] + 
   688981774766338805875200*e1^20*e2^18*Cos[10*Dv] + 
   9908531322973358090400*e1^22*e2^18*Cos[10*Dv] + 
   1358422127025743835095040*e1^10*e2^20*Cos[10*Dv] + 
   3510328178517368478842880*e1^12*e2^20*Cos[10*Dv] + 
   3276467038737929020723200*e1^14*e2^20*Cos[10*Dv] + 
   1265058472769120423116800*e1^16*e2^20*Cos[10*Dv] + 
   206694532429901641762560*e1^18*e2^20*Cos[10*Dv] + 
   12057139728137761804800*e1^20*e2^20*Cos[10*Dv] + 
   146496027624845707800*e1^22*e2^20*Cos[10*Dv] + 
   874794295943229596368896000*e1^12*e2^12*Cos[12*Dv] + 
   1718345938459915278581760000*e1^14*e2^12*Cos[12*Dv] + 
   1031007563075949167149056000*e1^16*e2^12*Cos[12*Dv] + 
   225532904422863880313856000*e1^18*e2^12*Cos[12*Dv] + 
   16583301795798814728960000*e1^20*e2^12*Cos[12*Dv] + 
   276388363263313578816000*e1^22*e2^12*Cos[12*Dv] + 
   1124735523355580909617152000*e1^12*e2^14*Cos[12*Dv] + 
   2066180813275437522852249600*e1^14*e2^14*Cos[12*Dv] + 
   1164569906474424400166092800*e1^16*e2^14*Cos[12*Dv] + 
   240246815834409010473369600*e1^18*e2^14*Cos[12*Dv] + 
   16717308274956784948992000*e1^20*e2^14*Cos[12*Dv] + 
   264486472022309644800000*e1^22*e2^14*Cos[12*Dv] + 
   393657433174453318366003200*e1^12*e2^16*Cos[12*Dv] + 
   679332445443414233430220800*e1^14*e2^16*Cos[12*Dv] + 
   367569508688811378973900800*e1^16*e2^16*Cos[12*Dv] + 
   74271570831734714958643200*e1^18*e2^16*Cos[12*Dv] + 
   5153318875569140337600000*e1^20*e2^16*Cos[12*Dv] + 
   82547839285324320600000*e1^22*e2^16*Cos[12*Dv] + 
   41005982622338887329792000*e1^12*e2^18*Cos[12*Dv] + 
   66735226620669169575936000*e1^14*e2^18*Cos[12*Dv] + 
   35367414681778435694592000*e1^16*e2^18*Cos[12*Dv] + 
   7066967838154779547238400*e1^18*e2^18*Cos[12*Dv] + 
   478412240646409802409600*e1^20*e2^18*Cos[12*Dv] + 
   7259027727214121443200*e1^22*e2^18*Cos[12*Dv] + 
   904543734316298985216000*e1^12*e2^20*Cos[12*Dv] + 
   1393109022913065412416000*e1^14*e2^20*Cos[12*Dv] + 
   736188410795591476800000*e1^16*e2^20*Cos[12*Dv] + 
   143523672193922940722880*e1^18*e2^20*Cos[12*Dv] + 
   9831498060851274600540*e1^20*e2^20*Cos[12*Dv] + 
   175395704566169533455*e1^22*e2^20*Cos[12*Dv] + 
   143121107601596406752870400*e1^14*e2^14*Cos[14*Dv] + 
   161011246051795957596979200*e1^16*e2^14*Cos[14*Dv] + 
   49724061280701692787302400*e1^18*e2^14*Cos[14*Dv] + 
   4604079748213119702528000*e1^20*e2^14*Cos[14*Dv] + 
   90869995030522099392000*e1^22*e2^14*Cos[14*Dv] + 
   93923226863547641931571200*e1^14*e2^16*Cos[14*Dv] + 
   96383894695365746243174400*e1^16*e2^16*Cos[14*Dv] + 
   27218236158554031182592000*e1^18*e2^16*Cos[14*Dv] + 
   2309166932540326290432000*e1^20*e2^16*Cos[14*Dv] + 
   41826924183166789867200*e1^22*e2^16*Cos[14*Dv] + 
   13812239244639359107584000*e1^14*e2^18*Cos[14*Dv] + 
   12961064837406681515520000*e1^16*e2^18*Cos[14*Dv] + 
   3504887056666964842473600*e1^18*e2^18*Cos[14*Dv] + 
   298930031031659638010400*e1^20*e2^18*Cos[14*Dv] + 
   5696676800753702563800*e1^22*e2^18*Cos[14*Dv] + 
   383673312351093308544000*e1^14*e2^20*Cos[14*Dv] + 
   329880990362903755776000*e1^16*e2^20*Cos[14*Dv] + 
   89679009309497891403120*e1^18*e2^20*Cos[14*Dv] + 
   7315757932047315996960*e1^20*e2^20*Cos[14*Dv] + 
   110391895315473643170*e1^22*e2^20*Cos[14*Dv] + 
   9279735526125350929843200*e1^16*e2^16*Cos[16*Dv] + 
   5413179056906454709075200*e1^18*e2^16*Cos[16*Dv] + 
   712260402224533514352000*e1^20*e2^16*Cos[16*Dv] + 
   17806510055613337858800*e1^22*e2^16*Cos[16*Dv] + 
   2577704312812597480512000*e1^16*e2^18*Cos[16*Dv] + 
   1293850475018400729830400*e1^18*e2^18*Cos[16*Dv] + 
   145397518198466803869600*e1^20*e2^18*Cos[16*Dv] + 
   3072945881419845631200*e1^22*e2^18*Cos[16*Dv] + 
   101751486032076216336000*e1^16*e2^20*Cos[16*Dv] + 
   43619255459540041160880*e1^18*e2^20*Cos[16*Dv] + 
   5026673991011751833040*e1^20*e2^20*Cos[16*Dv] + 
   133208734744902695580*e1^22*e2^20*Cos[16*Dv] + 
   209810374122281133801600*e1^18*e2^18*Cos[18*Dv] + 
   52452593530570283450400*e1^20*e2^18*Cos[18*Dv] + 
   1873306911806081551800*e1^22*e2^18*Cos[18*Dv] + 
   15735778059171085035120*e1^18*e2^20*Cos[18*Dv] + 
   2783198840397606876960*e1^20*e2^20*Cos[18*Dv] + 
   62038086040331272170*e1^22*e2^20*Cos[18*Dv] + 1150745674395164381820*e1^20*
    e2^20*Cos[20*Dv] + 78459932345124844215*e1^22*e2^20*Cos[20*Dv]))/
 4835703278458516698824704

R24 = (299*(6722520432589055983616 + 1008378064888358397542400*e1^2 + 
   31889956302094334322278400*e1^4 + 372049490191100567093248000*e1^6 + 
   1988139463208693655404544000*e1^8 + 5407739339927646742700359680*e1^10 + 
   7886286537394484833104691200*e1^12 + 6276840305273161397777203200*e1^14 + 
   2697079818672061538107392000*e1^16 + 599351070816013675134976000*e1^18 + 
   62931862435681435889172480*e1^20 + 2600490183292621317734400*e1^22 + 
   27088439409298138726400*e1^24 + 850398834722515581927424*e2^2 + 
   127559825208377337289113600*e1^2*e2^2 + 4034079472214933291768217600*e1^4*
    e2^2 + 47064260509174221737295872000*e1^6*e2^2 + 
   251499642095899747408674816000*e1^8*e2^2 + 684079026500847312951595499520*
    e1^10*e2^2 + 997615246980402331387743436800*e1^12*e2^2 + 
   794020298617054916818816204800*e1^14*e2^2 + 341180597062015784570585088000*
    e1^16*e2^2 + 75817910458225729904574464000*e1^18*e2^2 + 
   7960880598113701639980318720*e1^20*e2^2 + 328962008186516596693401600*
    e1^22*e2^2 + 3426687585276214548889600*e1^24*e2^2 + 
   22322969411466034025594880*e2^4 + 3348445411719905103839232000*e1^2*e2^4 + 
   105894586145641998908915712000*e1^4*e2^4 + 1235436838365823320604016640000*
    e1^6*e2^4 + 6601865605017368369477713920000*e1^8*e2^4 + 
   17957074445647241964979381862400*e1^10*e2^4 + 
   26187400233235561198928265216000*e1^12*e2^4 + 
   20843032838697691566493925376000*e1^14*e2^4 + 
   8955990672877914344977858560000*e1^16*e2^4 + 
   1990220149528425409995079680000*e1^18*e2^4 + 
   208973115700484668049483366400*e1^20*e2^4 + 8635252714896060663201792000*
    e1^22*e2^4 + 89950549113500631908352000*e1^24*e2^4 + 
   212068209408927323243151360*e2^6 + 31810231411339098486472704000*e1^2*
    e2^6 + 1005998568383598989634699264000*e1^4*e2^6 + 
   11736649964475321545738158080000*e1^6*e2^6 + 
   62717723247664999510038282240000*e1^8*e2^6 + 
   170592207233648798667304127692800*e1^10*e2^6 + 
   248780302215737831389818519552000*e1^12*e2^6 + 
   198008811967628069881692291072000*e1^14*e2^6 + 
   85081911392340186277289656320000*e1^16*e2^6 + 
   18907091420520041394953256960000*e1^18*e2^6 + 
   1985244599154604346470091980800*e1^20*e2^6 + 82034900791512576300417024000*
    e1^22*e2^6 + 854530216578256003129344000*e1^24*e2^6 + 
   901289889987941123783393280*e2^8 + 135193483498191168567508992000*e1^2*
    e2^8 + 4275493915630295705947471872000*e1^4*e2^8 + 
   49880762349020116569387171840000*e1^6*e2^8 + 
   266550323802576247917662699520000*e1^8*e2^8 + 
   725016880743007394336042542694400*e1^10*e2^8 + 
   1057316284416885783406728708096000*e1^12*e2^8 + 
   841537450862419296997192237056000*e1^14*e2^8 + 
   361598123417445791678481039360000*e1^16*e2^8 + 
   80355138537210175928551342080000*e1^18*e2^8 + 
   8437289546407068472497890918400*e1^20*e2^8 + 
   348648328363928449276772352000*e1^22*e2^8 + 3631753420457588013299712000*
    e1^24*e2^8 + 1892708768974676359945125888*e2^10 + 
   283906315346201453991768883200*e1^2*e2^10 + 
   8978537222823620982489690931200*e1^4*e2^10 + 
   104749600932942244795713060864000*e1^6*e2^10 + 
   559755679985410120627091668992000*e1^8*e2^10 + 
   1522535449560315528105689339658240*e1^10*e2^10 + 
   2220364197275460145154130287001600*e1^12*e2^10 + 
   1767228646811080523694103697817600*e1^14*e2^10 + 
   759356059176636162524810182656000*e1^16*e2^10 + 
   168745790928141369449957818368000*e1^18*e2^10 + 
   17718308047454843792245570928640*e1^20*e2^10 + 
   732161489564249743481221939200*e1^22*e2^10 + 7626682182960934827929395200*
    e1^24*e2^10 + 2050434499722566056607219712*e2^12 + 
   307565174958384908491082956800*e1^2*e2^12 + 
   9726748658058922731030498508800*e1^4*e2^12 + 
   113478734344020765195355815936000*e1^6*e2^12 + 
   606401986650860964012682641408000*e1^8*e2^12 + 
   1649413403690341822114496784629760*e1^10*e2^12 + 
   2405394547048415157250307810918400*e1^12*e2^12 + 
   1914497700712003900668612339302400*e1^14*e2^12 + 
   822635730774689176068544364544000*e1^16*e2^12 + 
   182807940172153150237454303232000*e1^18*e2^12 + 
   19194833718076080774932701839360*e1^20*e2^12 + 
   793174947027937222104657100800*e1^22*e2^12 + 8262239031541012730256844800*
    e1^24*e2^12 + 1150754055966746256259153920*e2^14 + 
   172613108395011938438873088000*e1^2*e2^14 + 
   5458889552992252553129361408000*e1^4*e2^14 + 
   63687044784909613119842549760000*e1^6*e2^14 + 
   340327645569360745109158625280000*e1^8*e2^14 + 
   925691195948661226696911460761600*e1^10*e2^14 + 
   1349966327425130955599662546944000*e1^12*e2^14 + 
   1074462995297553209558915088384000*e1^14*e2^14 + 
   461683318291917394732346327040000*e1^16*e2^14 + 
   102596292953759421051632517120000*e1^18*e2^14 + 
   10772610760144739210421414297600*e1^20*e2^14 + 
   445149204964658645058736128000*e1^22*e2^14 + 4636970885048527552695168000*
    e1^24*e2^14 + 323649578240647384572887040*e2^16 + 
   48547436736097107685933056000*e1^2*e2^16 + 1535312686779071030567632896000*
    e1^4*e2^16 + 17911981345755828689955717120000*e1^6*e2^16 + 
   95717150316382709561950863360000*e1^8*e2^16 + 
   260350648860560970008506348339200*e1^10*e2^16 + 
   379678029588318081262405091328000*e1^12*e2^16 + 
   302192717427436840188444868608000*e1^14*e2^16 + 
   129848433269601767268472404480000*e1^16*e2^16 + 
   28855207393244837170771645440000*e1^18*e2^16 + 
   3029796776290707902931022771200*e1^20*e2^16 + 
   125198213896310243922769536000*e1^22*e2^16 + 1304148061419898374195516000*
    e1^24*e2^16 + 41954574957120957259448320*e2^18 + 
   6293186243568143588917248000*e1^2*e2^18 + 199022014952842540999507968000*
    e1^4*e2^18 + 2321923507783162978327592960000*e1^6*e2^18 + 
   12407778744716277165438074880000*e1^8*e2^18 + 
   33749158185628273889991563673600*e1^10*e2^18 + 
   49217522354041232756237697024000*e1^12*e2^18 + 
   39173130036889960765168779264000*e1^14*e2^18 + 
   16832204312726155016283459840000*e1^16*e2^18 + 
   3740489847272478892507435520000*e1^18*e2^18 + 
   392751433963610283713280729600*e1^20*e2^18 + 16229398097669846434433088000*
    e1^22*e2^18 + 169056230184060900358678000*e1^24*e2^18 + 
   2097728747856047862972416*e2^20 + 314659312178407179445862400*e1^2*e2^20 + 
   9951100747642127049975398400*e1^4*e2^20 + 116096175389158148916379648000*
    e1^6*e2^20 + 620388937235813858271903744000*e1^8*e2^20 + 
   1687457909281413694499578183680*e1^10*e2^20 + 
   2460876117702061637811884851200*e1^12*e2^20 + 
   1958656501844498038258438963200*e1^14*e2^20 + 
   841610215636307750814172992000*e1^16*e2^20 + 
   187024492363623944625371776000*e1^18*e2^20 + 19637571698180514185664036480*
    e1^20*e2^20 + 811469904883492321721654400*e1^22*e2^20 + 
   8452811509203045017933900*e1^24*e2^20 + 26004901832926213177344*e2^22 + 
   3900735274938931976601600*e1^2*e2^22 + 123360753069943723760025600*e1^4*
    e2^22 + 1439208785816010110533632000*e1^6*e2^22 + 
   7690771949204304028164096000*e1^8*e2^22 + 20918899701835706956606341120*
    e1^10*e2^22 + 30506728731843739311717580800*e1^12*e2^22 + 
   24280865725345017003203788800*e1^14*e2^22 + 10433184491359186993564128000*
    e1^16*e2^22 + 2318485442524263776347584000*e1^18*e2^22 + 
   243440971465047696516496320*e1^20*e2^22 + 10059544275415194070929600*e1^22*
    e2^22 + 104786919535574938238850*e1^24*e2^22 + 
   45397168116300*e1^2*(3145728 + 132644864*e1^2 + 1740963840*e1^4 + 
     9923493888*e1^6 + 28116566016*e1^8 + 42174849024*e1^10 + 
     34267064832*e1^12 + 14957845760*e1^14 + 3365515296*e1^16 + 
     356948592*e1^18 + 14872858*e1^20 + 156009*e1^22)*e2^2*
    (524288 + 18350080*e2^2 + 196116480*e2^4 + 889061376*e2^6 + 
     1944821760*e2^8 + 2167087104*e2^10 + 1241560320*e2^12 + 
     354731520*e2^14 + 46558512*e2^16 + 2351440*e2^18 + 29393*e2^20)*
    Cos[2*Dv] + 130335269661897300*e1^4*(262144 + 5505024*e1^2 + 
     39223296*e1^4 + 127008768*e1^6 + 208373760*e1^8 + 180590592*e1^10 + 
     82770688*e1^12 + 19348992*e1^14 + 2116296*e1^16 + 90440*e1^18 + 
     969*e1^20)*e2^4*(327680 + 5603328*e2^2 + 31752192*e2^4 + 79380480*e2^6 + 
     96744960*e2^8 + 59121920*e2^10 + 17736576*e2^12 + 2418624*e2^14 + 
     125970*e2^16 + 1615*e2^18)*Cos[4*Dv] + 251623681460578851424410009600*
    e1^6*e2^6*Cos[6*Dv] + 3073403537839927399541007974400*e1^8*e2^6*
    Cos[6*Dv] + 13061965035819691448049283891200*e1^10*e2^6*Cos[6*Dv] + 
   25398265347427177815651385344000*e1^12*e2^6*Cos[6*Dv] + 
   24763308713741498370260100710400*e1^14*e2^6*Cos[6*Dv] + 
   12381654356870749185130050355200*e1^16*e2^6*Cos[6*Dv] + 
   3095413589217687296282512588800*e1^18*e2^6*Cos[6*Dv] + 
   357163106448194688032597606400*e1^20*e2^6*Cos[6*Dv] + 
   15944781537865834287169536000*e1^22*e2^6*Cos[6*Dv] + 
   177164239309620380968550400*e1^24*e2^6*Cos[6*Dv] + 
   2444344334188480270979982950400*e1^6*e2^8*Cos[6*Dv] + 
   29855920081873580452684077465600*e1^8*e2^8*Cos[6*Dv] + 
   126887660347962716923907329228800*e1^10*e2^8*Cos[6*Dv] + 
   246726006232149727352042029056000*e1^12*e2^8*Cos[6*Dv] + 
   240557856076345984168240978329600*e1^14*e2^8*Cos[6*Dv] + 
   120278928038172992084120489164800*e1^16*e2^8*Cos[6*Dv] + 
   30069732009543248021030122291200*e1^18*e2^8*Cos[6*Dv] + 
   3469584462639605540888091033600*e1^20*e2^8*Cos[6*Dv] + 
   154892163510696675932504064000*e1^22*e2^8*Cos[6*Dv] + 
   1721024039007740843694489600*e1^24*e2^8*Cos[6*Dv] + 
   8020504846555950889153069056000*e1^6*e2^10*Cos[6*Dv] + 
   97964737768647685860369629184000*e1^8*e2^10*Cos[6*Dv] + 
   416350135516752664906570924032000*e1^10*e2^10*Cos[6*Dv] + 
   809569707949241292873887907840000*e1^12*e2^10*Cos[6*Dv] + 
   789330465250510260552040710144000*e1^14*e2^10*Cos[6*Dv] + 
   394665232625255130276020355072000*e1^16*e2^10*Cos[6*Dv] + 
   98666308156313782569005088768000*e1^18*e2^10*Cos[6*Dv] + 
   11384574018036205681039048704000*e1^20*e2^10*Cos[6*Dv] + 
   508239911519473467903528960000*e1^22*e2^10*Cos[6*Dv] + 
   5647110127994149643372544000*e1^24*e2^10*Cos[6*Dv] + 
   11585173667247484617665544192000*e1^6*e2^12*Cos[6*Dv] + 
   141504621221379990687200575488000*e1^8*e2^12*Cos[6*Dv] + 
   601394640190864960420602445824000*e1^10*e2^12*Cos[6*Dv] + 
   1169378467037792978595615866880000*e1^12*e2^12*Cos[6*Dv] + 
   1140144005361848154130725470208000*e1^14*e2^12*Cos[6*Dv] + 
   570072002680924077065362735104000*e1^16*e2^12*Cos[6*Dv] + 
   142518000670231019266340683776000*e1^18*e2^12*Cos[6*Dv] + 
   16444384692718963761500848128000*e1^20*e2^12*Cos[6*Dv] + 
   734124316639239453638430720000*e1^22*e2^12*Cos[6*Dv] + 
   8156936851547105040427008000*e1^24*e2^12*Cos[6*Dv] + 
   7964806896232645674645061632000*e1^6*e2^14*Cos[6*Dv] + 
   97284427089698743597450395648000*e1^8*e2^14*Cos[6*Dv] + 
   413458815131219660289164181504000*e1^10*e2^14*Cos[6*Dv] + 
   803947696088482672784485908480000*e1^12*e2^14*Cos[6*Dv] + 
   783849003686270605964873760768000*e1^14*e2^14*Cos[6*Dv] + 
   391924501843135302982436880384000*e1^16*e2^14*Cos[6*Dv] + 
   97981125460783825745609220096000*e1^18*e2^14*Cos[6*Dv] + 
   11305514476244287586031833088000*e1^20*e2^14*Cos[6*Dv] + 
   504710467689477124376421120000*e1^22*e2^14*Cos[6*Dv] + 
   5607894085438634715293568000*e1^24*e2^14*Cos[6*Dv] + 
   2606664075130684038974747443200*e1^6*e2^16*Cos[6*Dv] + 
   31838539774810497904620129484800*e1^8*e2^16*Cos[6*Dv] + 
   135313794042944616094635550310400*e1^10*e2^16*Cos[6*Dv] + 
   263110155083503420184013570048000*e1^12*e2^16*Cos[6*Dv] + 
   256532401206415834679413230796800*e1^14*e2^16*Cos[6*Dv] + 
   128266200603207917339706615398400*e1^16*e2^16*Cos[6*Dv] + 
   32066550150801979334926653849600*e1^18*e2^16*Cos[6*Dv] + 
   3699986555861766846337690828800*e1^20*e2^16*Cos[6*Dv] + 
   165177971243828877068646912000*e1^22*e2^16*Cos[6*Dv] + 
   1835310791598098634096076800*e1^24*e2^16*Cos[6*Dv] + 
   380138510956558089017150668800*e1^6*e2^18*Cos[6*Dv] + 
   4643120383826530944423768883200*e1^8*e2^18*Cos[6*Dv] + 
   19733261631262756513801017753600*e1^10*e2^18*Cos[6*Dv] + 
   38370230949677582110168645632000*e1^12*e2^18*Cos[6*Dv] + 
   37410975175935642557414429491200*e1^14*e2^18*Cos[6*Dv] + 
   18705487587967821278707214745600*e1^16*e2^18*Cos[6*Dv] + 
   4676371896991955319676803686400*e1^18*e2^18*Cos[6*Dv] + 
   539581372729840998424246579200*e1^20*e2^18*Cos[6*Dv] + 
   24088454139725044572511008000*e1^22*e2^18*Cos[6*Dv] + 
   267649490441389384139011200*e1^24*e2^18*Cos[6*Dv] + 
   20886731371239455440502784000*e1^6*e2^20*Cos[6*Dv] + 
   255116504605853348594712576000*e1^8*e2^20*Cos[6*Dv] + 
   1084245144574876731527528448000*e1^10*e2^20*Cos[6*Dv] + 
   2108254447784482533525749760000*e1^12*e2^20*Cos[6*Dv] + 
   2055548086589870470187606016000*e1^14*e2^20*Cos[6*Dv] + 
   1027774043294935235093803008000*e1^16*e2^20*Cos[6*Dv] + 
   256943510823733808773450752000*e1^18*e2^20*Cos[6*Dv] + 
   29647328171969285627705856000*e1^20*e2^20*Cos[6*Dv] + 
   1323541436248628822665440000*e1^22*e2^20*Cos[6*Dv] + 
   14706015958318098029616000*e1^24*e2^20*Cos[6*Dv] + 
   279733009436242706792448000*e1^6*e2^22*Cos[6*Dv] + 
   3416738900971250204393472000*e1^8*e2^22*Cos[6*Dv] + 
   14521140329127813368672256000*e1^10*e2^22*Cos[6*Dv] + 
   28235550639970748216862720000*e1^12*e2^22*Cos[6*Dv] + 
   27529661873971479511441152000*e1^14*e2^22*Cos[6*Dv] + 
   13764830936985739755720576000*e1^16*e2^22*Cos[6*Dv] + 
   3441207734246434938930144000*e1^18*e2^22*Cos[6*Dv] + 
   397062430874588646799632000*e1^20*e2^22*Cos[6*Dv] + 
   17726001378329850303555000*e1^22*e2^22*Cos[6*Dv] + 
   196955570870331670039500*e1^24*e2^22*Cos[6*Dv] + 
   1477486757147671865474836070400*e1^8*e2^8*Cos[8*Dv] + 
   11163233276226854094698761420800*e1^10*e2^8*Cos[8*Dv] + 
   29303487350095491998584248729600*e1^12*e2^8*Cos[8*Dv] + 
   34631394141021945089235930316800*e1^14*e2^8*Cos[8*Dv] + 
   19840902893293822707374751744000*e1^16*e2^8*Cos[8*Dv] + 
   5494403878142904749734546636800*e1^18*e2^8*Cos[8*Dv] + 
   686800484767863093716818329600*e1^20*e2^8*Cos[8*Dv] + 
   32704784988945861605562777600*e1^22*e2^8*Cos[8*Dv] + 
   383259199089209315690188800*e1^24*e2^8*Cos[8*Dv] + 
   8618672750028085881936543744000*e1^8*e2^10*Cos[8*Dv] + 
   65118860777989982219076108288000*e1^10*e2^10*Cos[8*Dv] + 
   170937009542223703325074784256000*e1^12*e2^10*Cos[8*Dv] + 
   202016465822628013020542926848000*e1^14*e2^10*Cos[8*Dv] + 
   115738600210880632459686051840000*e1^16*e2^10*Cos[8*Dv] + 
   32050689289166944373451522048000*e1^18*e2^10*Cos[8*Dv] + 
   4006336161145868046681440256000*e1^20*e2^10*Cos[8*Dv] + 
   190777912435517526032449536000*e1^22*e2^10*Cos[8*Dv] + 
   2235678661353721008192768000*e1^24*e2^10*Cos[8*Dv] + 
   16806411862554767469776260300800*e1^8*e2^12*Cos[8*Dv] + 
   126981778517080465327198411161600*e1^10*e2^12*Cos[8*Dv] + 
   333327168607336221483895829299200*e1^12*e2^12*Cos[8*Dv] + 
   393932108354124625390058707353600*e1^14*e2^12*Cos[8*Dv] + 
   225690270411217233296387801088000*e1^16*e2^12*Cos[8*Dv] + 
   62498844113875541528230467993600*e1^18*e2^12*Cos[8*Dv] + 
   7812355514234442691028808499200*e1^20*e2^12*Cos[8*Dv] + 
   372016929249259175763276595200*e1^22*e2^12*Cos[8*Dv] + 
   4359573389639755965975897600*e1^24*e2^12*Cos[8*Dv] + 
   14005343218795639558146883584000*e1^8*e2^14*Cos[8*Dv] + 
   105818148764233721105998675968000*e1^10*e2^14*Cos[8*Dv] + 
   277772640506113517903246524416000*e1^12*e2^14*Cos[8*Dv] + 
   328276756961770521158382256128000*e1^14*e2^14*Cos[8*Dv] + 
   188075225342681027746989834240000*e1^16*e2^14*Cos[8*Dv] + 
   52082370094896284606858723328000*e1^18*e2^14*Cos[8*Dv] + 
   6510296261862035575857340416000*e1^20*e2^14*Cos[8*Dv] + 
   310014107707715979802730496000*e1^22*e2^14*Cos[8*Dv] + 
   3632977824699796638313248000*e1^24*e2^14*Cos[8*Dv] + 
   5252003707048364834305081344000*e1^8*e2^16*Cos[8*Dv] + 
   39681805786587645414749503488000*e1^10*e2^16*Cos[8*Dv] + 
   104164740189792569213717446656000*e1^12*e2^16*Cos[8*Dv] + 
   123103783860663945434393346048000*e1^14*e2^16*Cos[8*Dv] + 
   70528209503505385405121187840000*e1^16*e2^16*Cos[8*Dv] + 
   19530888785586106727572021248000*e1^18*e2^16*Cos[8*Dv] + 
   2441361098198263340946502656000*e1^20*e2^16*Cos[8*Dv] + 
   116255290390393492426023936000*e1^22*e2^16*Cos[8*Dv] + 
   1362366684262423739367468000*e1^24*e2^16*Cos[8*Dv] + 
   848400598830889704003128524800*e1^8*e2^18*Cos[8*Dv] + 
   6410137857833388874690304409600*e1^10*e2^18*Cos[8*Dv] + 
   16826611876812645796062049075200*e1^12*e2^18*Cos[8*Dv] + 
   19885995854414945031709694361600*e1^14*e2^18*Cos[8*Dv] + 
   11393018458258562257750345728000*e1^16*e2^18*Cos[8*Dv] + 
   3154989726902371086761634201600*e1^18*e2^18*Cos[8*Dv] + 
   394373715862796385845204275200*e1^20*e2^18*Cos[8*Dv] + 
   18779700755371256468819251200*e1^22*e2^18*Cos[8*Dv] + 
   220074618227006911743975600*e1^24*e2^18*Cos[8*Dv] + 
   50500035644695815714471936000*e1^8*e2^20*Cos[8*Dv] + 
   381555824871035052064899072000*e1^10*e2^20*Cos[8*Dv] + 
   1001584040286467011670360064000*e1^12*e2^20*Cos[8*Dv] + 
   1183690229429461013792243712000*e1^14*e2^20*Cos[8*Dv] + 
   678155860610628705818472960000*e1^16*e2^20*Cos[8*Dv] + 
   187797007553712564688192512000*e1^18*e2^20*Cos[8*Dv] + 
   23474625944214070586024064000*e1^20*e2^20*Cos[8*Dv] + 
   1117839330676860504096384000*e1^22*e2^20*Cos[8*Dv] + 
   13099679656369459032379500*e1^24*e2^20*Cos[8*Dv] + 
   721429080638511653063884800*e1^8*e2^22*Cos[8*Dv] + 
   5450797498157643600927129600*e1^10*e2^22*Cos[8*Dv] + 
   14308343432663814452433715200*e1^12*e2^22*Cos[8*Dv] + 
   16909860420420871625603481600*e1^14*e2^22*Cos[8*Dv] + 
   9687940865866124368835328000*e1^16*e2^22*Cos[8*Dv] + 
   2682814393624465209831321600*e1^18*e2^22*Cos[8*Dv] + 
   335351799203058151228915200*e1^20*e2^22*Cos[8*Dv] + 
   15969133295383721487091200*e1^22*e2^22*Cos[8*Dv] + 
   187138280805277986176850*e1^24*e2^22*Cos[8*Dv] + 
   2949501341120722724040506081280*e1^10*e2^10*Cos[10*Dv] + 
   14077165491712540273829688115200*e1^12*e2^10*Cos[10*Dv] + 
   22875393924032877944973243187200*e1^14*e2^10*Cos[10*Dv] + 
   16130085459253952397096517632000*e1^16*e2^10*Cos[10*Dv] + 
   5184670326188770413352452096000*e1^18*e2^10*Cos[10*Dv] + 
   725853845666427857869343293440*e1^20*e2^10*Cos[10*Dv] + 
   37804887795126450930694963200*e1^22*e2^10*Cos[10*Dv] + 
   476532199098232574756659200*e1^24*e2^10*Cos[10*Dv] + 
   10457322936700744203416339742720*e1^10*e2^12*Cos[10*Dv] + 
   49909950379708097334487076044800*e1^12*e2^12*Cos[10*Dv] + 
   81103669367025658168541498572800*e1^14*e2^12*Cos[10*Dv] + 
   57188484810082194862433107968000*e1^16*e2^12*Cos[10*Dv] + 
   18382012974669276920067784704000*e1^18*e2^12*Cos[10*Dv] + 
   2573481816453698768809489858560*e1^20*e2^12*Cos[10*Dv] + 
   134035511273630144208827596800*e1^22*e2^12*Cos[10*Dv] + 
   1689523251348279128682700800*e1^24*e2^12*Cos[10*Dv] + 
   11982349198302936066414555955200*e1^10*e2^14*Cos[10*Dv] + 
   57188484810082194862433107968000*e1^12*e2^14*Cos[10*Dv] + 
   92931287816383566651453800448000*e1^14*e2^14*Cos[10*Dv] + 
   65528472178219181613204602880000*e1^16*e2^14*Cos[10*Dv] + 
   21062723200141879804244336640000*e1^18*e2^14*Cos[10*Dv] + 
   2948781248019863172594207129600*e1^20*e2^14*Cos[10*Dv] + 
   153582356667701206905948288000*e1^22*e2^14*Cos[10*Dv] + 
   1935912058836569834948928000*e1^24*e2^14*Cos[10*Dv] + 
   5530315014601355107575948902400*e1^10*e2^16*Cos[10*Dv] + 
   26394685296961013013430665216000*e1^12*e2^16*Cos[10*Dv] + 
   42891363607561646146824830976000*e1^14*e2^16*Cos[10*Dv] + 
   30243910236101160744555970560000*e1^16*e2^16*Cos[10*Dv] + 
   9721256861603944525035847680000*e1^18*e2^16*Cos[10*Dv] + 
   1360975960624552233505018675200*e1^20*e2^16*Cos[10*Dv] + 
   70884164615862095495053056000*e1^22*e2^16*Cos[10*Dv] + 
   893497873309186077668736000*e1^24*e2^16*Cos[10*Dv] + 
   1036934065237754082670490419200*e1^10*e2^18*Cos[10*Dv] + 
   4949003493180189940018249728000*e1^12*e2^18*Cos[10*Dv] + 
   8042130676417808652529655808000*e1^14*e2^18*Cos[10*Dv] + 
   5670733169268967639604244480000*e1^16*e2^18*Cos[10*Dv] + 
   1822735661550739598444221440000*e1^18*e2^18*Cos[10*Dv] + 
   255182992617103543782191001600*e1^20*e2^18*Cos[10*Dv] + 
   13290780865474142905322448000*e1^22*e2^18*Cos[10*Dv] + 
   167530851245472389562888000*e1^24*e2^18*Cos[10*Dv] + 
   69128937682516938844699361280*e1^10*e2^20*Cos[10*Dv] + 
   329933566212012662667883315200*e1^12*e2^20*Cos[10*Dv] + 
   536142045094520576835310387200*e1^14*e2^20*Cos[10*Dv] + 
   378048877951264509306949632000*e1^16*e2^20*Cos[10*Dv] + 
   121515710770049306562948096000*e1^18*e2^20*Cos[10*Dv] + 
   17012199507806902918812733440*e1^20*e2^20*Cos[10*Dv] + 
   886052057698276193688163200*e1^22*e2^20*Cos[10*Dv] + 
   11168723416364825970859200*e1^24*e2^20*Cos[10*Dv] + 
   1080139651289327169448427520*e1^10*e2^22*Cos[10*Dv] + 
   5155211972062697854185676800*e1^12*e2^22*Cos[10*Dv] + 
   8377219454601884013051724800*e1^14*e2^22*Cos[10*Dv] + 
   5907013717988507957921088000*e1^16*e2^22*Cos[10*Dv] + 
   1898682980782020415046064000*e1^18*e2^22*Cos[10*Dv] + 
   265815617309482858106448960*e1^20*e2^22*Cos[10*Dv] + 
   13844563401535565526377550*e1^22*e2^22*Cos[10*Dv] + 
   174511303380700405794675*e1^24*e2^22*Cos[10*Dv] + 
   2301758751485825713965839155200*e1^12*e2^12*Cos[12*Dv] + 
   6905276254457477141897517465600*e1^14*e2^12*Cos[12*Dv] + 
   6781967749913593621506490368000*e1^16*e2^12*Cos[12*Dv] + 
   2712787099965437448602596147200*e1^18*e2^12*Cos[12*Dv] + 
   445066633588079581411363430400*e1^20*e2^12*Cos[12*Dv] + 
   26180390211063504788903731200*e1^22*e2^12*Cos[12*Dv] + 
   363616530709215344290329600*e1^24*e2^12*Cos[12*Dv] + 
   4869105051220015933389275136000*e1^12*e2^14*Cos[12*Dv] + 
   14607315153660047800167825408000*e1^14*e2^14*Cos[12*Dv] + 
   14346470240201832660879114240000*e1^16*e2^14*Cos[12*Dv] + 
   5738588096080733064351645696000*e1^18*e2^14*Cos[12*Dv] + 
   941487109513245268370191872000*e1^20*e2^14*Cos[12*Dv] + 
   55381594677249721668834816000*e1^22*e2^14*Cos[12*Dv] + 
   769188814961801689844928000*e1^24*e2^14*Cos[12*Dv] + 
   3130138961498581671464534016000*e1^12*e2^16*Cos[12*Dv] + 
   9390416884495745014393602048000*e1^14*e2^16*Cos[12*Dv] + 
   9222730868701178139136573440000*e1^16*e2^16*Cos[12*Dv] + 
   3689092347480471255654629376000*e1^18*e2^16*Cos[12*Dv] + 
   605241713258514815380837632000*e1^20*e2^16*Cos[12*Dv] + 
   35602453721089106787108096000*e1^22*e2^16*Cos[12*Dv] + 
   494478523904015372043168000*e1^24*e2^16*Cos[12*Dv] + 
   730365757683002390008391270400*e1^12*e2^18*Cos[12*Dv] + 
   2191097273049007170025173811200*e1^14*e2^18*Cos[12*Dv] + 
   2151970536030274899131867136000*e1^16*e2^18*Cos[12*Dv] + 
   860788214412109959652746854400*e1^18*e2^18*Cos[12*Dv] + 
   141223066426986790255528780800*e1^20*e2^18*Cos[12*Dv] + 
   8307239201587458250325222400*e1^22*e2^18*Cos[12*Dv] + 
   115378322244270253476739200*e1^24*e2^18*Cos[12*Dv] + 
   57059824818984561719405568000*e1^12*e2^20*Cos[12*Dv] + 
   171179474456953685158216704000*e1^14*e2^20*Cos[12*Dv] + 
   168122698127365226494677120000*e1^16*e2^20*Cos[12*Dv] + 
   67249079250946090597870848000*e1^18*e2^20*Cos[12*Dv] + 
   11033052064608342988713186000*e1^20*e2^20*Cos[12*Dv] + 
   649003062624020175806658000*e1^22*e2^20*Cos[12*Dv] + 
   9013931425333613552870250*e1^24*e2^20*Cos[12*Dv] + 
   1006938085040904030342451200*e1^12*e2^22*Cos[12*Dv] + 
   3020814255122712091027353600*e1^14*e2^22*Cos[12*Dv] + 
   2966871143424092232259008000*e1^16*e2^22*Cos[12*Dv] + 
   1186748457369636892903603200*e1^18*e2^22*Cos[12*Dv] + 
   194700918787206052741997400*e1^20*e2^22*Cos[12*Dv] + 
   11452995222776826631882200*e1^22*e2^22*Cos[12*Dv] + 
   159069378094122592109475*e1^24*e2^22*Cos[12*Dv] + 
   752046373866542349637582848000*e1^14*e2^14*Cos[14*Dv] + 
   1378751685421994307668901888000*e1^16*e2^14*Cos[14*Dv] + 
   775547823049871798063757312000*e1^18*e2^14*Cos[14*Dv] + 
   159671610627914781954302976000*e1^20*e2^14*Cos[14*Dv] + 
   11088306293605193191271040000*e1^22*e2^14*Cos[14*Dv] + 
   175078520425345155651648000*e1^24*e2^14*Cos[14*Dv] + 
   902455648639850819565099417600*e1^14*e2^16*Cos[14*Dv] + 
   1654502022506393169202682265600*e1^16*e2^16*Cos[14*Dv] + 
   930657387659846157676508774400*e1^18*e2^16*Cos[14*Dv] + 
   191605932753497738345163571200*e1^20*e2^16*Cos[14*Dv] + 
   13305967552326231829525248000*e1^22*e2^16*Cos[14*Dv] + 
   210094224510414186781977600*e1^24*e2^16*Cos[14*Dv] + 
   296118259709951050169798246400*e1^14*e2^18*Cos[14*Dv] + 
   542883476134910258644630118400*e1^16*e2^18*Cos[14*Dv] + 
   305371955325887020487604441600*e1^18*e2^18*Cos[14*Dv] + 
   62870696684741445394506796800*e1^20*e2^18*Cos[14*Dv] + 
   4366020603107044819062972000*e1^22*e2^18*Cos[14*Dv] + 
   68937167417479655037836400*e1^24*e2^18*Cos[14*Dv] + 
   29031201932348142173509632000*e1^14*e2^20*Cos[14*Dv] + 
   53223870209304927318100992000*e1^16*e2^20*Cos[14*Dv] + 
   29938426992734021616431808000*e1^18*e2^20*Cos[14*Dv] + 
   6163793792621710332794784000*e1^20*e2^20*Cos[14*Dv] + 
   428041235598729884221860000*e1^22*e2^20*Cos[14*Dv] + 
   6758545825243103435082000*e1^24*e2^20*Cos[14*Dv] + 
   604816706923919628614784000*e1^14*e2^22*Cos[14*Dv] + 
   1108830629360519319127104000*e1^16*e2^22*Cos[14*Dv] + 
   623717229015292117008996000*e1^18*e2^22*Cos[14*Dv] + 
   128412370679618965266558000*e1^20*e2^22*Cos[14*Dv] + 
   8917525741640205921288750*e1^22*e2^22*Cos[14*Dv] + 
   140803038025897988230875*e1^24*e2^22*Cos[14*Dv] + 
   104385603455954966759591577600*e1^16*e2^16*Cos[16*Dv] + 
   110525933071011141274861670400*e1^18*e2^16*Cos[16*Dv] + 
   32236730479044916205167987200*e1^20*e2^16*Cos[16*Dv] + 
   2827783375354817210979648000*e1^22*e2^16*Cos[16*Dv] + 
   53020938287902822705868400*e1^24*e2^16*Cos[16*Dv] + 
   64473460958089832410335974400*e1^16*e2^18*Cos[16*Dv] + 
   68266017485036293140355737600*e1^18*e2^18*Cos[16*Dv] + 
   19910921766468918832603756800*e1^20*e2^18*Cos[16*Dv] + 
   1746572084777975336193312000*e1^22*e2^18*Cos[16*Dv] + 
   32748226589587037553624600*e1^24*e2^18*Cos[16*Dv] + 
   8954647355290254501435552000*e1^16*e2^20*Cos[16*Dv] + 
   9481391317366151825049408000*e1^18*e2^20*Cos[16*Dv] + 
   2765405800898460948972744000*e1^20*e2^20*Cos[16*Dv] + 
   242579456219163241137960000*e1^22*e2^20*Cos[16*Dv] + 
   4548364804109310771336750*e1^24*e2^20*Cos[16*Dv] + 
   235648614612901434248304000*e1^16*e2^22*Cos[16*Dv] + 
   249510297825425048027616000*e1^18*e2^22*Cos[16*Dv] + 
   72773836865748972341388000*e1^20*e2^22*Cos[16*Dv] + 
   6383669900504295819420000*e1^22*e2^22*Cos[16*Dv] + 
   119693810634455546614125*e1^24*e2^22*Cos[16*Dv] + 
   5896187969141631628769702400*e1^18*e2^18*Cos[18*Dv] + 
   3258419667157217479056940800*e1^20*e2^18*Cos[18*Dv] + 
   407302458394652184882117600*e1^22*e2^18*Cos[18*Dv] + 
   9697677580825052021002800*e1^24*e2^18*Cos[18*Dv] + 
   1551628412932008323360448000*e1^18*e2^20*Cos[18*Dv] + 
   857478859778215126067616000*e1^20*e2^20*Cos[18*Dv] + 
   107184857472276890758452000*e1^22*e2^20*Cos[18*Dv] + 
   2552020416006592637106000*e1^24*e2^20*Cos[18*Dv] + 
   58186065484950312126016800*e1^18*e2^22*Cos[18*Dv] + 
   32155457241683067227535600*e1^20*e2^22*Cos[18*Dv] + 
   4019432155210383403441950*e1^22*e2^22*Cos[18*Dv] + 
   95700765600247223891475*e1^24*e2^22*Cos[18*Dv] + 
   118515828119346162067202640*e1^20*e2^20*Cos[20*Dv] + 
   28218054314130038587429200*e1^22*e2^20*Cos[20*Dv] + 
   961979124345342224571450*e1^24*e2^20*Cos[20*Dv] + 
   8465416294239011576228760*e1^20*e2^22*Cos[20*Dv] + 
   2015575308152145613387800*e1^22*e2^22*Cos[20*Dv] + 
   68712794596095873183675*e1^24*e2^22*Cos[20*Dv] + 
   587182062912092007205950*e1^22*e2^22*Cos[22*Dv] + 
   38294482363832087426475*e1^24*e2^22*Cos[22*Dv]))/77371252455336267181195264


(* end of file **************************************************************)

